X-Shooting ULLYSES: massive stars at low metallicity. I. Project Description

Observations of individual massive stars, super-luminous supernovae, gamma-ray bursts, and gravitational-wave events involving spectacular black-hole mergers, indicate that the low-metallicity Universe is fundamentally different from our own Galaxy. Many transient phenomena will remain enigmatic until we achieve a firm understanding of the physics and evolution of massive stars at low metallicity (Z). The Hubble Space Telescope has devoted 500 orbits to observe 250 massive stars at low Z in the ultraviolet (UV) with the COS and STIS spectrographs under the ULLYSES program. The complementary ``X-Shooting ULLYSES'' (XShootU) project provides enhanced legacy value with high-quality optical and near-infrared spectra obtained with the wide-wavelength coverage X-shooter spectrograph at ESO's Very Large Telescope. We present an overview of the XShootU project, showing that combining ULLYSES UV and XShootU optical spectra is critical for the uniform determination of stellar parameters such as effective temperature, surface gravity, luminosity, and abundances, as well as wind properties such as mass-loss rates in function of Z. As uncertainties in stellar and wind parameters percolate into many adjacent areas of Astrophysics, the data and modelling of the XShootU project is expected to be a game-changer for our physical understanding of massive stars at low Z. To be able to confidently interpret James Webb Space Telescope (JWST) spectra of the first stellar generations, the individual spectra of low Z stars need to be understood, which is exactly where XShootU can deliver.

==> XshootU1-May5-accepted__Version_151_/New_Ul.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[6.54408478e-01 7.96564900e-01 1.00000000e+00 ... 1.71684034e-02\n",
      "  1.55793259e-03 4.43923864e-05]\n",
      " [4.81703971e-01 4.87596260e-01 4.99979809e-01 ... 6.27968867e-01\n",
      "  9.48845671e-01 1.00000000e+00]\n",
      " [9.54623757e-01 9.58324116e-01 9.53186893e-01 ... 4.03489948e-01\n",
      "  2.78362342e-01 1.25719876e-01]\n",
      " ...\n",
      " [4.66880133e-01 4.56698332e-01 4.77091785e-01 ... 7.84667735e-01\n",
      "  3.13770212e-01 5.67141529e-02]\n",
      " [1.00000000e+00 8.98513026e-01 7.45696650e-01 ... 1.18098800e-01\n",
      "  1.90887143e-02 9.42465368e-04]\n",
      " [8.08113455e-01 9.53109732e-01 8.42581033e-01 ... 2.39148961e-04\n",
      "  9.45488615e-07 1.89012820e-09]]\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import sys\n",
    "import shutil\n",
    "import subprocess\n",
    "from scipy.stats import gamma\n",
    "from scipy.stats import norm\n",
    "from scipy.signal import argrelextrema\n",
    "from scipy import integrate\n",
    "from scipy import interpolate\n",
    "from scipy import optimize\n",
    "from scipy.interpolate import LinearNDInterpolator\n",
    "import pandas as pd\n",
    "import time\n",
    "import pickle\n",
    "import multiprocessing \n",
    "import random\n",
    "\n",
    "#import mesa_reader as mr\n",
    "#from mesa_reader import *\n",
    "#from mesa_data import *\n",
    "import itertools\n",
    "import math\n",
    "import re\n",
    "import pylab as pl\n",
    "from matplotlib import rc\n",
    "from matplotlib import lines\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as plticker\n",
    "import matplotlib as mpl\n",
    "import matplotlib.font_manager\n",
    "import matplotlib.cm as cm\n",
    "import matplotlib.ticker\n",
    "from matplotlib.offsetbox import AnchoredText\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,\n",
    "                               AutoMinorLocator)\n",
    "import matplotlib.font_manager as font_manager\n",
    "\n",
    "#from scipy import interpolate\n",
    "#from scipy.interpolate import *\n",
    "from scipy.signal import find_peaks\n",
    "#from scipy.interpolate import UnivariateSpline, SmoothBivariateSpline, BivariateSpline, InterpolatedUnivariateSpline\n",
    "\n",
    "\n",
    "#from scipy.interpolate import splev, splrep, CubicSpline\n",
    "#from scipy.interpolate import Akima1DInterpolator as ak\n",
    "#from IPython.utils import io\n",
    "\n",
    "\n",
    "\n",
    "params = {'backend': 'pdf',\n",
    "          'font.family':'Lato',\n",
    "          'font.size':10,\n",
    "          'font.serif': '',\n",
    "          'axes.titlesize': 10,\n",
    "          'axes.labelsize':10,\n",
    "           'axes.linewidth':0.80,\n",
    "          'legend.fontsize': 10,\n",
    "           'figure.dpi': 400,\n",
    "          'legend.frameon' : False,\n",
    "          'text.usetex':True ,\n",
    "          'lines.markersize': 5,\n",
    "           'lines.markeredgewidth': 0.2,\n",
    "          'lines.linewidth': 1.0,\n",
    "          'lines.antialiased': False,\n",
    "          'path.simplify': False,\n",
    "          'legend.handlelength':3,\n",
    "          'figure.subplot.bottom':0.15,\n",
    "          'figure.subplot.top':0.92,\n",
    "          'figure.subplot.left':0.15,\n",
    "          'figure.subplot.right':0.98}\n",
    "############################################################ fig stuff\n",
    "mpl.rcParams.update(params)\n",
    "############################################################\n",
    "\n",
    "\n",
    "# units\n",
    "msun= 1.9892e33\n",
    "Lsun = 3.828e33\n",
    "\n",
    "\n",
    "my_colors= ['#5e3c99',  '#fdb863','chocolate','#7B3C58']\n",
    "line =1.0\n",
    "linestyle =[\"-\",  \"--\", \":\", \":\", \"-.\", \"-\", \"--\"]\n",
    "width =244*1;\n",
    "\n",
    "from make_plot import make_plot\n",
    "from make_plot import set_size\n",
    "from classes_UL import *\n",
    "from load_data_obs import *\n",
    "\n",
    "#LOAD SAVED likelihood\n",
    "\n",
    "#output = open('data_llh_over_posttn.pkl', 'wb')\n",
    "#pickle.dump(likelihood_over_posterior, output)\n",
    "#output.close()\n",
    "\n",
    "\n",
    "pkl_file = open('data_llh_over_posttn.pkl', 'rb')\n",
    "likelihood_over_posterior = pickle.load(pkl_file)\n",
    "pkl_file.close()\n",
    "print(likelihood_over_posterior)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#WRITE TRACKS\n",
    "\n",
    "start_time = time.time()\n",
    "\n",
    "#Here I parallelized the code\n",
    "pool = multiprocessing.Pool(6)\n",
    "\n",
    "modelliHR = []       \n",
    "iterabile = []\n",
    "for mass,omega,overshoot in itertools.product(mass_range,omega_range,overshoot_range):\n",
    "    folder_path = pathfolder(mass,omega,overshoot,path,postmain)\n",
    "    my_file = folder_path + \"/LOGS/history.track\"\n",
    "#    if os.path.exists(my_file): \n",
    "#        continue\n",
    "#    else:\n",
    "    iterabile.append((mass,omega,overshoot))   \n",
    "\n",
    "#        with open('stars_MS/XshootU-LMC_'+starname+'.pkl', 'wb') as outp:\n",
    "with open('tracks.pkl', 'wb') as outp:\n",
    "    for result in pool.starmap(HR, iterabile):       \n",
    "        modelliHR.append(result)\n",
    "    pickle.dump(modelliHR, outp, pickle.HIGHEST_PROTOCOL)\n",
    "\n",
    "\n",
    "print( \" %s minutes for execution ---\" % str(float((time.time() - start_time))/60.0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "steps_mass = 0.025\n",
    "steps_omega = 0.1\n",
    "steps_overshoot = 0.5\n",
    "\n",
    "mass_range = np.arange(0.9,2.075+0.001,steps_mass)\n",
    "omega_range = np.arange(0.0,0.6+0.001,steps_omega)\n",
    "overshoot_range = np.arange(0.5,5.0+0.001,steps_overshoot)\n",
    "           \n",
    "      \n",
    "path = \"/vol/hal/halraid/luca/models/ULYSSES/tracks/LMCovershoot_\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "51 132\n",
      "Nr. 0 data: [44000.0, 5.51, 120.0, '1']\n"
     ]
    }
   ],
   "source": [
    "#data = data_30Dor()\n",
    "#data = data_Fabian(\"Fabian_30Dor.data\")\n",
    "#data = data_SMC(\"SMC.data\")\n",
    "data = data_LMC(\"LMC.data\")\n",
    "\n",
    "\n",
    "#mock star parameters\n",
    "#Teff_obs = []\n",
    "#Teff_obs_sigma = []\n",
    "#log_L_obs = []\n",
    "#log_L_obs_sigma = []\n",
    "#v_rot_obs = []\n",
    "#v_rot_obs_sigma = []\n",
    "#Teff_obs.append(27000)\n",
    "#Teff_obs_sigma.append(1000)\n",
    "#log_L_obs.append(5)\n",
    "#log_L_obs_sigma.append(0.2)\n",
    "#v_rot_obs.append(50)\n",
    "#v_rot_obs_sigma.append(50)\n",
    "   \n",
    "\n",
    "\n",
    "#for star in data:\n",
    "#    print(star)\n",
    "\n",
    "\n",
    "#OBSERVATIONAL SAMPLE\n",
    "#obs_subset = [star for star in data if star[1]<6.5 and star[1]>4.05 and np.log10(star[0])<4.75 and np.log10(star[0])>4.0]\n",
    "#for i,star in enumerate(obs_subset):\n",
    "#    if star[2] == 0:\n",
    "#        obs_subset[i] = [star[0],star[1],120]\n",
    "        \n",
    "#obs_subset = [star for star in data if np.log10(star[0])<4.75 and star[0]>20000 and star[1]<6.5]\n",
    "#obs_subset = [star for star in data if np.log10(star[0])<4.75 and np.log10(star[0])>4.1 and star[1]<6.4 and star[1]>4.05]\n",
    "\n",
    "#obs_subset = [star for star in data if star[1]<4.5]\n",
    "#obs_subset = [star for star in data if star[1]>=4.5 and star[1]<5.0]\n",
    "#obs_subset = [star for star in data if star[1]>=5.0 and star[1]<5.5]\n",
    "#obs_subset = [star for star in data if star[1]>=5.5 and star[1]<6.4]\n",
    "\n",
    "\n",
    "obs_subset = [star for star in data]\n",
    "obs_subset = obs_subset[0:1]\n",
    "\n",
    "for l,line in enumerate(obs_subset):\n",
    "    print('Nr.',l,'data:',line)\n",
    "\n",
    "n_obs = np.arange(len(obs_subset))\n",
    "\n",
    "\n",
    "name_set = 'XshootU-LMC'\n",
    "name_set = 'VFTS'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "VFTS  1 count:  1.0\n",
      " 2.189215834935506 minutes for execution ---\n"
     ]
    }
   ],
   "source": [
    "# WRITE BAYESIAN MODELS\n",
    "start_time = time.time()\n",
    "\n",
    "counter = 0\n",
    "\n",
    "#Here I parallelized the code\n",
    "pool = multiprocessing.Pool(6)\n",
    "\n",
    "\n",
    "for star in obs_subset:\n",
    "        model = []       \n",
    "        starname = star[-1]\n",
    "        iterabile = []\n",
    "        for mass,omega,overshoot in itertools.product(mass_range,omega_range,overshoot_range):\n",
    "            iterabile.append((star,mass,omega,overshoot,path))   \n",
    "\n",
    "        with open('stars/'+name_set+'_'+starname+'.pkl', 'wb') as outp:\n",
    "            for result in pool.starmap(modello, iterabile):       \n",
    "                model.append(result)\n",
    "            pickle.dump(model, outp, pickle.HIGHEST_PROTOCOL)\n",
    "        counter+=1\n",
    "        print('VFTS ',starname, 'count: ', counter/len(n_obs))\n",
    "\n",
    "time_exe = str(float((time.time() - start_time))/60.0)\n",
    "if float(time_exe) > 60:\n",
    "    print( \" %s hours for execution ---\" % time_exe/60)\n",
    "else:\n",
    "    print( \" %s minutes for execution ---\" % time_exe)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#LOAD TRACKS\n",
    "\n",
    "with open('tracks.pkl', 'rb') as inp:\n",
    "#    with open('stars/VFTS_'+starname+'.pkl', 'rb') as inp:\n",
    "        modelHR = pickle.load(inp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0 VFTS 1 44000.0\n",
      " 0.0184908390045166 minutes for load ---\n"
     ]
    }
   ],
   "source": [
    "#LOAD BAYESMODELS\n",
    "\n",
    "start_time = time.time()\n",
    "counter = 0\n",
    "model = []\n",
    "\n",
    "likelihood_over_posterior = np.zeros((len(obs_subset),len(overshoot_range)))\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    starname = star[-1]\n",
    "    counter += 1\n",
    "    print(counter/len(obs_subset), 'VFTS',starname, star[0])\n",
    "    with open('stars/'+name_set+'_'+starname+'.pkl', 'rb') as inp:\n",
    "        model.append(pickle.load(inp))\n",
    "\n",
    "    likelihood_over_posterior[i] = collapse_over_overshoot_posterior(model[i],mass_range,omega_range,overshoot_range,i,'posterior_time_norm')        \n",
    "#    model[i] = 0\n",
    "print( \" %s minutes for load ---\" % str(float((time.time() - start_time))/60.0))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[<classes_UL.modello at 0x7f702aae07f0>,\n",
       "  <classes_UL.modello at 0x7f702aae0828>,\n",
       "  <classes_UL.modello at 0x7f702aae0e10>,\n",
       "  <classes_UL.modello at 0x7f700ed317f0>,\n",
       "  <classes_UL.modello at 0x7f702aaea4a8>,\n",
       "  <classes_UL.modello at 0x7f702aaea1d0>,\n",
       "  <classes_UL.modello at 0x7f702aaea940>,\n",
       "  <classes_UL.modello at 0x7f702aaea4e0>,\n",
       "  <classes_UL.modello at 0x7f702aaeacc0>,\n",
       "  <classes_UL.modello at 0x7f702aaea208>,\n",
       "  <classes_UL.modello at 0x7f702aaea390>,\n",
       "  <classes_UL.modello at 0x7f702aaeaf60>,\n",
       "  <classes_UL.modello at 0x7f702aaea278>,\n",
       "  <classes_UL.modello at 0x7f702aaea550>,\n",
       "  <classes_UL.modello at 0x7f702aaea860>,\n",
       "  <classes_UL.modello at 0x7f702aaea9e8>,\n",
       "  <classes_UL.modello at 0x7f702aaeab38>,\n",
       "  <classes_UL.modello at 0x7f702aaeac50>,\n",
       "  <classes_UL.modello at 0x7f702aaeae80>,\n",
       "  <classes_UL.modello at 0x7f702aaeaf98>,\n",
       "  <classes_UL.modello at 0x7f702aaeaac8>,\n",
       "  <classes_UL.modello at 0x7f702ab76080>,\n",
       "  <classes_UL.modello at 0x7f702ab760f0>,\n",
       "  <classes_UL.modello at 0x7f702ab76160>,\n",
       "  <classes_UL.modello at 0x7f702ab761d0>,\n",
       "  <classes_UL.modello at 0x7f702ab76320>,\n",
       "  <classes_UL.modello at 0x7f702ab76390>,\n",
       "  <classes_UL.modello at 0x7f702ab76400>,\n",
       "  <classes_UL.modello at 0x7f702ab76470>,\n",
       "  <classes_UL.modello at 0x7f702ab764e0>,\n",
       "  <classes_UL.modello at 0x7f702ab765c0>,\n",
       "  <classes_UL.modello at 0x7f702ab76630>,\n",
       "  <classes_UL.modello at 0x7f702ab766a0>,\n",
       "  <classes_UL.modello at 0x7f702ab76710>,\n",
       "  <classes_UL.modello at 0x7f702ab767f0>,\n",
       "  <classes_UL.modello at 0x7f702ab768d0>,\n",
       "  <classes_UL.modello at 0x7f702ab76940>,\n",
       "  <classes_UL.modello at 0x7f702ab769b0>,\n",
       "  <classes_UL.modello at 0x7f702ab76a90>,\n",
       "  <classes_UL.modello at 0x7f702ab76b00>,\n",
       "  <classes_UL.modello at 0x7f702ab76b70>,\n",
       "  <classes_UL.modello at 0x7f702ab76be0>,\n",
       "  <classes_UL.modello at 0x7f702ab76c50>,\n",
       "  <classes_UL.modello at 0x7f702ab76cc0>,\n",
       "  <classes_UL.modello at 0x7f702ab76da0>,\n",
       "  <classes_UL.modello at 0x7f702ab76e10>,\n",
       "  <classes_UL.modello at 0x7f702ab76ef0>,\n",
       "  <classes_UL.modello at 0x7f702ab76048>,\n",
       "  <classes_UL.modello at 0x7f702ab760b8>,\n",
       "  <classes_UL.modello at 0x7f702ab76128>,\n",
       "  <classes_UL.modello at 0x7f702ab76198>,\n",
       "  <classes_UL.modello at 0x7f702ab76208>,\n",
       "  <classes_UL.modello at 0x7f702ab76358>,\n",
       "  <classes_UL.modello at 0x7f702ab763c8>,\n",
       "  <classes_UL.modello at 0x7f702ab764a8>,\n",
       "  <classes_UL.modello at 0x7f702ab76588>,\n",
       "  <classes_UL.modello at 0x7f702ab765f8>,\n",
       "  <classes_UL.modello at 0x7f702ab76668>,\n",
       "  <classes_UL.modello at 0x7f702ab766d8>,\n",
       "  <classes_UL.modello at 0x7f702ab76748>,\n",
       "  <classes_UL.modello at 0x7f702ab767b8>,\n",
       "  <classes_UL.modello at 0x7f702ab76828>,\n",
       "  <classes_UL.modello at 0x7f702ab76898>,\n",
       "  <classes_UL.modello at 0x7f702ab76908>,\n",
       "  <classes_UL.modello at 0x7f702ab76a58>,\n",
       "  <classes_UL.modello at 0x7f702ab76ba8>,\n",
       "  <classes_UL.modello at 0x7f702ab76c18>,\n",
       "  <classes_UL.modello at 0x7f702ab76c88>,\n",
       "  <classes_UL.modello at 0x7f702ab76dd8>,\n",
       "  <classes_UL.modello at 0x7f702ab76e48>,\n",
       "  <classes_UL.modello at 0x7f702ab76eb8>,\n",
       "  <classes_UL.modello at 0x7f702ab76f28>,\n",
       "  <classes_UL.modello at 0x7f702ab76f98>,\n",
       "  <classes_UL.modello at 0x7f702ab76d30>,\n",
       "  <classes_UL.modello at 0x7f702ab76b38>,\n",
       "  <classes_UL.modello at 0x7f702ab76550>,\n",
       "  <classes_UL.modello at 0x7f702ab76ac8>,\n",
       "  <classes_UL.modello at 0x7f702ab57080>,\n",
       "  <classes_UL.modello at 0x7f702ab571d0>,\n",
       "  <classes_UL.modello at 0x7f702ab57240>,\n",
       "  <classes_UL.modello at 0x7f702ab57390>,\n",
       "  <classes_UL.modello at 0x7f702ab57400>,\n",
       "  <classes_UL.modello at 0x7f702ab57470>,\n",
       "  <classes_UL.modello at 0x7f702ab57630>,\n",
       "  <classes_UL.modello at 0x7f702ab576a0>,\n",
       "  <classes_UL.modello at 0x7f702ab57780>,\n",
       "  <classes_UL.modello at 0x7f702ab57860>,\n",
       "  <classes_UL.modello at 0x7f702ab57a20>,\n",
       "  <classes_UL.modello at 0x7f702ab57b70>,\n",
       "  <classes_UL.modello at 0x7f702ab57048>,\n",
       "  <classes_UL.modello at 0x7f702ab570b8>,\n",
       "  <classes_UL.modello at 0x7f702ab57128>,\n",
       "  <classes_UL.modello at 0x7f702ab57278>,\n",
       "  <classes_UL.modello at 0x7f702ab575f8>,\n",
       "  <classes_UL.modello at 0x7f702ab57668>,\n",
       "  <classes_UL.modello at 0x7f702ab57748>,\n",
       "  <classes_UL.modello at 0x7f702ab57828>,\n",
       "  <classes_UL.modello at 0x7f702ab57898>,\n",
       "  <classes_UL.modello at 0x7f702ab57908>,\n",
       "  <classes_UL.modello at 0x7f702ab579e8>,\n",
       "  <classes_UL.modello at 0x7f702ab57a58>,\n",
       "  <classes_UL.modello at 0x7f702ab57ac8>,\n",
       "  <classes_UL.modello at 0x7f702ab57e48>,\n",
       "  <classes_UL.modello at 0x7f702ab57eb8>,\n",
       "  <classes_UL.modello at 0x7f702ab57f28>,\n",
       "  <classes_UL.modello at 0x7f702ab57f98>,\n",
       "  <classes_UL.modello at 0x7f702ab57198>,\n",
       "  <classes_UL.modello at 0x7f702ab57438>,\n",
       "  <classes_UL.modello at 0x7f702ab57978>,\n",
       "  <classes_UL.modello at 0x7f702ab57be0>,\n",
       "  <classes_UL.modello at 0x7f702ab57e10>,\n",
       "  <classes_UL.modello at 0x7f702ab57588>,\n",
       "  <classes_UL.modello at 0x7f702ab573c8>,\n",
       "  <classes_UL.modello at 0x7f702ab578d0>,\n",
       "  <classes_UL.modello at 0x7f702ab57b38>,\n",
       "  <classes_UL.modello at 0x7f702ab57d68>,\n",
       "  <classes_UL.modello at 0x7f702ab574a8>,\n",
       "  <classes_UL.modello at 0x7f702ab57c88>,\n",
       "  <classes_UL.modello at 0x7f702ab57c50>,\n",
       "  <classes_UL.modello at 0x7f702ab57ef0>,\n",
       "  <classes_UL.modello at 0x7f702ab57f60>,\n",
       "  <classes_UL.modello at 0x7f702ab57fd0>,\n",
       "  <classes_UL.modello at 0x7f702ab57320>,\n",
       "  <classes_UL.modello at 0x7f707021e828>,\n",
       "  <classes_UL.modello at 0x7f702ab43908>,\n",
       "  <classes_UL.modello at 0x7f702ab43ac8>,\n",
       "  <classes_UL.modello at 0x7f702ab43f28>,\n",
       "  <classes_UL.modello at 0x7f702ab43208>,\n",
       "  <classes_UL.modello at 0x7f702ab43550>,\n",
       "  <classes_UL.modello at 0x7f702ab436a0>,\n",
       "  <classes_UL.modello at 0x7f702ab43160>,\n",
       "  <classes_UL.modello at 0x7f702ab43400>,\n",
       "  <classes_UL.modello at 0x7f702ab43780>,\n",
       "  <classes_UL.modello at 0x7f702ab43b00>,\n",
       "  <classes_UL.modello at 0x7f702ab43358>,\n",
       "  <classes_UL.modello at 0x7f702ab435f8>,\n",
       "  <classes_UL.modello at 0x7f702ab43828>,\n",
       "  <classes_UL.modello at 0x7f702ab43c18>,\n",
       "  <classes_UL.modello at 0x7f702ab43f98>,\n",
       "  <classes_UL.modello at 0x7f702ab43dd8>,\n",
       "  <classes_UL.modello at 0x7f702ab43e10>,\n",
       "  <classes_UL.modello at 0x7f702ab43da0>,\n",
       "  <classes_UL.modello at 0x7f702ab43cc0>,\n",
       "  <classes_UL.modello at 0x7f702ab43be0>,\n",
       "  <classes_UL.modello at 0x7f702ab431d0>,\n",
       "  <classes_UL.modello at 0x7f702ab43470>,\n",
       "  <classes_UL.modello at 0x7f702ab43048>,\n",
       "  <classes_UL.modello at 0x7f702ab43198>,\n",
       "  <classes_UL.modello at 0x7f702ab432e8>,\n",
       "  <classes_UL.modello at 0x7f702ab434a8>,\n",
       "  <classes_UL.modello at 0x7f702ab439e8>,\n",
       "  <classes_UL.modello at 0x7f702ad70048>,\n",
       "  <classes_UL.modello at 0x7f702ad700b8>,\n",
       "  <classes_UL.modello at 0x7f702ad70198>,\n",
       "  <classes_UL.modello at 0x7f702ad70208>,\n",
       "  <classes_UL.modello at 0x7f702ad70278>,\n",
       "  <classes_UL.modello at 0x7f702ad70358>,\n",
       "  <classes_UL.modello at 0x7f702ad703c8>,\n",
       "  <classes_UL.modello at 0x7f702ad70438>,\n",
       "  <classes_UL.modello at 0x7f702ad704a8>,\n",
       "  <classes_UL.modello at 0x7f702ad70518>,\n",
       "  <classes_UL.modello at 0x7f702ad70588>,\n",
       "  <classes_UL.modello at 0x7f702ad705f8>,\n",
       "  <classes_UL.modello at 0x7f702ad70668>,\n",
       "  <classes_UL.modello at 0x7f702ad70710>,\n",
       "  <classes_UL.modello at 0x7f702ad70780>,\n",
       "  <classes_UL.modello at 0x7f702ad707f0>,\n",
       "  <classes_UL.modello at 0x7f702ad70860>,\n",
       "  <classes_UL.modello at 0x7f702ad70940>,\n",
       "  <classes_UL.modello at 0x7f702ad709b0>,\n",
       "  <classes_UL.modello at 0x7f702ad70a20>,\n",
       "  <classes_UL.modello at 0x7f702ad70a90>,\n",
       "  <classes_UL.modello at 0x7f702ad70b00>,\n",
       "  <classes_UL.modello at 0x7f702ad70080>,\n",
       "  <classes_UL.modello at 0x7f702ad700f0>,\n",
       "  <classes_UL.modello at 0x7f702ad70160>,\n",
       "  <classes_UL.modello at 0x7f702ad701d0>,\n",
       "  <classes_UL.modello at 0x7f702ad70240>,\n",
       "  <classes_UL.modello at 0x7f702ad702b0>,\n",
       "  <classes_UL.modello at 0x7f702ad70320>,\n",
       "  <classes_UL.modello at 0x7f702ad70400>,\n",
       "  <classes_UL.modello at 0x7f702ad70470>,\n",
       "  <classes_UL.modello at 0x7f702ad704e0>,\n",
       "  <classes_UL.modello at 0x7f702ad70550>,\n",
       "  <classes_UL.modello at 0x7f702ad705c0>,\n",
       "  <classes_UL.modello at 0x7f702ad70630>,\n",
       "  <classes_UL.modello at 0x7f702ad706a0>,\n",
       "  <classes_UL.modello at 0x7f702ad70748>,\n",
       "  <classes_UL.modello at 0x7f702ad707b8>,\n",
       "  <classes_UL.modello at 0x7f702ad70828>,\n",
       "  <classes_UL.modello at 0x7f702ad70978>,\n",
       "  <classes_UL.modello at 0x7f702ad709e8>,\n",
       "  <classes_UL.modello at 0x7f702ad70a58>,\n",
       "  <classes_UL.modello at 0x7f702ad70ac8>,\n",
       "  <classes_UL.modello at 0x7f702ad70b38>,\n",
       "  <classes_UL.modello at 0x7f702ad70be0>,\n",
       "  <classes_UL.modello at 0x7f702ad70c18>,\n",
       "  <classes_UL.modello at 0x7f702ad70c50>,\n",
       "  <classes_UL.modello at 0x7f702ad70c88>,\n",
       "  <classes_UL.modello at 0x7f702ad70cc0>,\n",
       "  <classes_UL.modello at 0x7f702ad70d30>,\n",
       "  <classes_UL.modello at 0x7f702ad70d68>,\n",
       "  <classes_UL.modello at 0x7f702ad70da0>,\n",
       "  <classes_UL.modello at 0x7f702ad70dd8>,\n",
       "  <classes_UL.modello at 0x7f702ad70e10>,\n",
       "  <classes_UL.modello at 0x7f702ad70e48>,\n",
       "  <classes_UL.modello at 0x7f702ad70e80>,\n",
       "  <classes_UL.modello at 0x7f702ad70eb8>,\n",
       "  <classes_UL.modello at 0x7f702ad70ef0>,\n",
       "  <classes_UL.modello at 0x7f702ad70f60>,\n",
       "  <classes_UL.modello at 0x7f702ad70fd0>,\n",
       "  <classes_UL.modello at 0x7f702ad70390>,\n",
       "  <classes_UL.modello at 0x7f702ad70f28>,\n",
       "  <classes_UL.modello at 0x7f702ab7f048>,\n",
       "  <classes_UL.modello at 0x7f702ab7f0b8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f128>,\n",
       "  <classes_UL.modello at 0x7f702ab7f208>,\n",
       "  <classes_UL.modello at 0x7f702ab7f278>,\n",
       "  <classes_UL.modello at 0x7f702ab7f2e8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f358>,\n",
       "  <classes_UL.modello at 0x7f702ab7f3c8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f518>,\n",
       "  <classes_UL.modello at 0x7f702ab7f588>,\n",
       "  <classes_UL.modello at 0x7f702ab7f5f8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f6d8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f780>,\n",
       "  <classes_UL.modello at 0x7f702ab7f080>,\n",
       "  <classes_UL.modello at 0x7f702ab7f160>,\n",
       "  <classes_UL.modello at 0x7f702ab7f1d0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f240>,\n",
       "  <classes_UL.modello at 0x7f702ab7f320>,\n",
       "  <classes_UL.modello at 0x7f702ab7f390>,\n",
       "  <classes_UL.modello at 0x7f702ab7f400>,\n",
       "  <classes_UL.modello at 0x7f702ab7f470>,\n",
       "  <classes_UL.modello at 0x7f702ab7f4e0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f550>,\n",
       "  <classes_UL.modello at 0x7f702ab7f5c0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f630>,\n",
       "  <classes_UL.modello at 0x7f702ab7f6a0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f710>,\n",
       "  <classes_UL.modello at 0x7f702ab7f828>,\n",
       "  <classes_UL.modello at 0x7f702ab7f898>,\n",
       "  <classes_UL.modello at 0x7f702ab7f908>,\n",
       "  <classes_UL.modello at 0x7f702ab7f978>,\n",
       "  <classes_UL.modello at 0x7f702ab7f9e8>,\n",
       "  <classes_UL.modello at 0x7f702ab7fa58>,\n",
       "  <classes_UL.modello at 0x7f702ab7fc18>,\n",
       "  <classes_UL.modello at 0x7f702ab7fc88>,\n",
       "  <classes_UL.modello at 0x7f702ab7fcf8>,\n",
       "  <classes_UL.modello at 0x7f702ab7fd68>,\n",
       "  <classes_UL.modello at 0x7f702ab7fdd8>,\n",
       "  <classes_UL.modello at 0x7f702ab7fe48>,\n",
       "  <classes_UL.modello at 0x7f702ab7ff28>,\n",
       "  <classes_UL.modello at 0x7f702ab7ff98>,\n",
       "  <classes_UL.modello at 0x7f702ab7f7f0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f860>,\n",
       "  <classes_UL.modello at 0x7f702ab7f940>,\n",
       "  <classes_UL.modello at 0x7f702ab7fa90>,\n",
       "  <classes_UL.modello at 0x7f702ab7fb00>,\n",
       "  <classes_UL.modello at 0x7f702ab7fbe0>,\n",
       "  <classes_UL.modello at 0x7f702ab7fc50>,\n",
       "  <classes_UL.modello at 0x7f702ab7fcc0>,\n",
       "  <classes_UL.modello at 0x7f702ab7fda0>,\n",
       "  <classes_UL.modello at 0x7f702ab7fe80>,\n",
       "  <classes_UL.modello at 0x7f702ab7fef0>,\n",
       "  <classes_UL.modello at 0x7f702ab7ffd0>,\n",
       "  <classes_UL.modello at 0x7f702ab7f8d0>,\n",
       "  <classes_UL.modello at 0x7f702ab7fac8>,\n",
       "  <classes_UL.modello at 0x7f702ab7f2b0>,\n",
       "  <classes_UL.modello at 0x7f702ab7fba8>,\n",
       "  <classes_UL.modello at 0x7f70701ff7f0>,\n",
       "  <classes_UL.modello at 0x7f70701ff0b8>,\n",
       "  <classes_UL.modello at 0x7f702ab2b080>,\n",
       "  <classes_UL.modello at 0x7f702ab2b1d0>,\n",
       "  <classes_UL.modello at 0x7f702ab2b2b0>,\n",
       "  <classes_UL.modello at 0x7f702ab2b390>,\n",
       "  <classes_UL.modello at 0x7f702ab2b470>,\n",
       "  <classes_UL.modello at 0x7f702ab2b5c0>,\n",
       "  <classes_UL.modello at 0x7f702ab2b6a0>,\n",
       "  <classes_UL.modello at 0x7f702ab2b780>,\n",
       "  <classes_UL.modello at 0x7f702ab2b860>,\n",
       "  <classes_UL.modello at 0x7f702ab2ba90>,\n",
       "  <classes_UL.modello at 0x7f702ab2bb70>,\n",
       "  <classes_UL.modello at 0x7f702ab2bc50>,\n",
       "  <classes_UL.modello at 0x7f702ab2bda0>,\n",
       "  <classes_UL.modello at 0x7f702ab2be80>,\n",
       "  <classes_UL.modello at 0x7f702ab2bf60>,\n",
       "  <classes_UL.modello at 0x7f702ab9c550>,\n",
       "  <classes_UL.modello at 0x7f702ab9c2e8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c0f0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c390>,\n",
       "  <classes_UL.modello at 0x7f702ab9c7f0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c588>,\n",
       "  <classes_UL.modello at 0x7f702ab9c080>,\n",
       "  <classes_UL.modello at 0x7f702ab9c160>,\n",
       "  <classes_UL.modello at 0x7f702ab9c1d0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c2b0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c400>,\n",
       "  <classes_UL.modello at 0x7f702ab9c470>,\n",
       "  <classes_UL.modello at 0x7f702ab9c4e0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c5c0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c630>,\n",
       "  <classes_UL.modello at 0x7f702ab9c6a0>,\n",
       "  <classes_UL.modello at 0x7f702ab9c780>,\n",
       "  <classes_UL.modello at 0x7f702ab9c860>,\n",
       "  <classes_UL.modello at 0x7f702ab9c0b8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c128>,\n",
       "  <classes_UL.modello at 0x7f702ab9c198>,\n",
       "  <classes_UL.modello at 0x7f702ab9c208>,\n",
       "  <classes_UL.modello at 0x7f702ab9c278>,\n",
       "  <classes_UL.modello at 0x7f702ab9c358>,\n",
       "  <classes_UL.modello at 0x7f702ab9c3c8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c438>,\n",
       "  <classes_UL.modello at 0x7f702ab9c4a8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c518>,\n",
       "  <classes_UL.modello at 0x7f702ab9c5f8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c668>,\n",
       "  <classes_UL.modello at 0x7f702ab9c6d8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c748>,\n",
       "  <classes_UL.modello at 0x7f702ab9c7b8>,\n",
       "  <classes_UL.modello at 0x7f702ab9c898>,\n",
       "  <classes_UL.modello at 0x7f702ab9c908>,\n",
       "  <classes_UL.modello at 0x7f702ab9c978>,\n",
       "  <classes_UL.modello at 0x7f702ab9c9e8>,\n",
       "  <classes_UL.modello at 0x7f702ab9ca58>,\n",
       "  <classes_UL.modello at 0x7f702ab9cac8>,\n",
       "  <classes_UL.modello at 0x7f702ab9cb38>,\n",
       "  <classes_UL.modello at 0x7f702ab9cba8>,\n",
       "  <classes_UL.modello at 0x7f702ab9cc18>,\n",
       "  <classes_UL.modello at 0x7f702ab9cc88>,\n",
       "  <classes_UL.modello at 0x7f702ab9ccf8>,\n",
       "  <classes_UL.modello at 0x7f702ab9cd68>,\n",
       "  <classes_UL.modello at 0x7f702ab9c940>,\n",
       "  <classes_UL.modello at 0x7f702ab9c9b0>,\n",
       "  <classes_UL.modello at 0x7f702ab9ca20>,\n",
       "  <classes_UL.modello at 0x7f702ab9ca90>,\n",
       "  <classes_UL.modello at 0x7f702ab9cb00>,\n",
       "  <classes_UL.modello at 0x7f702ab9cbe0>,\n",
       "  <classes_UL.modello at 0x7f702ab9cc50>,\n",
       "  <classes_UL.modello at 0x7f702ab9cd30>,\n",
       "  <classes_UL.modello at 0x7f702ab9cdd8>,\n",
       "  <classes_UL.modello at 0x7f702ab9ce10>,\n",
       "  <classes_UL.modello at 0x7f702ab9ce48>,\n",
       "  <classes_UL.modello at 0x7f702ab9ce80>,\n",
       "  <classes_UL.modello at 0x7f702ab9ceb8>,\n",
       "  <classes_UL.modello at 0x7f702ab9cef0>,\n",
       "  <classes_UL.modello at 0x7f702ab9cf28>,\n",
       "  <classes_UL.modello at 0x7f702ab9cf98>,\n",
       "  <classes_UL.modello at 0x7f702ab9cfd0>,\n",
       "  <classes_UL.modello at 0x7f702ab9ccc0>,\n",
       "  <classes_UL.modello at 0x7f702ab9cda0>,\n",
       "  <classes_UL.modello at 0x7f702ab9cf60>,\n",
       "  <classes_UL.modello at 0x7f702ad85ef0>,\n",
       "  <classes_UL.modello at 0x7f702afac0f0>,\n",
       "  <classes_UL.modello at 0x7f702afac4e0>,\n",
       "  <classes_UL.modello at 0x7f702afac780>,\n",
       "  <classes_UL.modello at 0x7f702afaca20>,\n",
       "  <classes_UL.modello at 0x7f702afaccc0>,\n",
       "  <classes_UL.modello at 0x7f702afac3c8>,\n",
       "  <classes_UL.modello at 0x7f702aface48>,\n",
       "  <classes_UL.modello at 0x7f702afac278>,\n",
       "  <classes_UL.modello at 0x7f702afac470>,\n",
       "  <classes_UL.modello at 0x7f702afacf28>,\n",
       "  <classes_UL.modello at 0x7f702afac860>,\n",
       "  <classes_UL.modello at 0x7f702afac9b0>,\n",
       "  <classes_UL.modello at 0x7f702afaca58>,\n",
       "  <classes_UL.modello at 0x7f702afacb00>,\n",
       "  <classes_UL.modello at 0x7f702afacba8>,\n",
       "  <classes_UL.modello at 0x7f702afacc50>,\n",
       "  <classes_UL.modello at 0x7f702afaccf8>,\n",
       "  <classes_UL.modello at 0x7f702afacda0>,\n",
       "  <classes_UL.modello at 0x7f702afacef0>,\n",
       "  <classes_UL.modello at 0x7f702afacf98>,\n",
       "  <classes_UL.modello at 0x7f702afac160>,\n",
       "  <classes_UL.modello at 0x7f702afac358>,\n",
       "  <classes_UL.modello at 0x7f702afac400>,\n",
       "  <classes_UL.modello at 0x7f702afac550>,\n",
       "  <classes_UL.modello at 0x7f702afac6a0>,\n",
       "  <classes_UL.modello at 0x7f702afac7f0>,\n",
       "  <classes_UL.modello at 0x7f702afacb38>,\n",
       "  <classes_UL.modello at 0x7f702afacbe0>,\n",
       "  <classes_UL.modello at 0x7f702afacdd8>,\n",
       "  <classes_UL.modello at 0x7f702afacfd0>,\n",
       "  <classes_UL.modello at 0x7f702afac0b8>,\n",
       "  <classes_UL.modello at 0x7f702afac2b0>,\n",
       "  <classes_UL.modello at 0x7f702afac5f8>,\n",
       "  <classes_UL.modello at 0x7f702afac668>,\n",
       "  <classes_UL.modello at 0x7f702afac898>,\n",
       "  <classes_UL.modello at 0x7f702afac940>,\n",
       "  <classes_UL.modello at 0x7f702afac9e8>,\n",
       "  <classes_UL.modello at 0x7f702afaca90>,\n",
       "  <classes_UL.modello at 0x7f702afacc88>,\n",
       "  <classes_UL.modello at 0x7f702afacd30>,\n",
       "  <classes_UL.modello at 0x7f702aface80>,\n",
       "  <classes_UL.modello at 0x7f702adad3c8>,\n",
       "  <classes_UL.modello at 0x7f702adad7f0>,\n",
       "  <classes_UL.modello at 0x7f702adadba8>,\n",
       "  <classes_UL.modello at 0x7f702adad4e0>,\n",
       "  <classes_UL.modello at 0x7f702adade10>,\n",
       "  <classes_UL.modello at 0x7f702adad8d0>,\n",
       "  <classes_UL.modello at 0x7f702adad2e8>,\n",
       "  <classes_UL.modello at 0x7f702adad470>,\n",
       "  <classes_UL.modello at 0x7f702adad2b0>,\n",
       "  <classes_UL.modello at 0x7f702adada20>,\n",
       "  <classes_UL.modello at 0x7f702adad630>,\n",
       "  <classes_UL.modello at 0x7f702adad588>,\n",
       "  <classes_UL.modello at 0x7f702adadb38>,\n",
       "  <classes_UL.modello at 0x7f702adad048>,\n",
       "  <classes_UL.modello at 0x7f702adad0b8>,\n",
       "  <classes_UL.modello at 0x7f702adad4a8>,\n",
       "  <classes_UL.modello at 0x7f702adad518>,\n",
       "  <classes_UL.modello at 0x7f702adad5f8>,\n",
       "  <classes_UL.modello at 0x7f702adad7b8>,\n",
       "  <classes_UL.modello at 0x7f702adad898>,\n",
       "  <classes_UL.modello at 0x7f702adad908>,\n",
       "  <classes_UL.modello at 0x7f702adadac8>,\n",
       "  <classes_UL.modello at 0x7f702adadcf8>,\n",
       "  <classes_UL.modello at 0x7f702adadd68>,\n",
       "  <classes_UL.modello at 0x7f702adaddd8>,\n",
       "  <classes_UL.modello at 0x7f702adade48>,\n",
       "  <classes_UL.modello at 0x7f702adadf98>,\n",
       "  <classes_UL.modello at 0x7f702adad278>,\n",
       "  <classes_UL.modello at 0x7f702adad358>,\n",
       "  <classes_UL.modello at 0x7f702adad668>,\n",
       "  <classes_UL.modello at 0x7f702adad9e8>,\n",
       "  <classes_UL.modello at 0x7f702adada58>,\n",
       "  <classes_UL.modello at 0x7f702afb55c0>,\n",
       "  <classes_UL.modello at 0x7f702afb5550>,\n",
       "  <classes_UL.modello at 0x7f702afb5668>,\n",
       "  <classes_UL.modello at 0x7f702afb5860>,\n",
       "  <classes_UL.modello at 0x7f702afb5978>,\n",
       "  <classes_UL.modello at 0x7f702afb5ac8>,\n",
       "  <classes_UL.modello at 0x7f702afb5f60>,\n",
       "  <classes_UL.modello at 0x7f702afb5f28>,\n",
       "  <classes_UL.modello at 0x7f702afb5e48>,\n",
       "  <classes_UL.modello at 0x7f702afb5c50>,\n",
       "  <classes_UL.modello at 0x7f702afb5438>,\n",
       "  <classes_UL.modello at 0x7f702afb5240>,\n",
       "  <classes_UL.modello at 0x7f702afb51d0>,\n",
       "  <classes_UL.modello at 0x7f702afb5470>,\n",
       "  <classes_UL.modello at 0x7f702afb59b0>,\n",
       "  <classes_UL.modello at 0x7f702afb5080>,\n",
       "  <classes_UL.modello at 0x7f702afb5160>,\n",
       "  <classes_UL.modello at 0x7f702afb52b0>,\n",
       "  <classes_UL.modello at 0x7f702afb5400>,\n",
       "  <classes_UL.modello at 0x7f702afb5320>,\n",
       "  <classes_UL.modello at 0x7f702afbf048>,\n",
       "  <classes_UL.modello at 0x7f702afbf128>,\n",
       "  <classes_UL.modello at 0x7f702afbf278>,\n",
       "  <classes_UL.modello at 0x7f702afbf358>,\n",
       "  <classes_UL.modello at 0x7f702afbf438>,\n",
       "  <classes_UL.modello at 0x7f702afbf518>,\n",
       "  <classes_UL.modello at 0x7f702afbf668>,\n",
       "  <classes_UL.modello at 0x7f702afbf748>,\n",
       "  <classes_UL.modello at 0x7f702afbf828>,\n",
       "  <classes_UL.modello at 0x7f702afbf908>,\n",
       "  <classes_UL.modello at 0x7f702afbfa58>,\n",
       "  <classes_UL.modello at 0x7f702afbfb38>,\n",
       "  <classes_UL.modello at 0x7f702afbfc18>,\n",
       "  <classes_UL.modello at 0x7f702afbfcf8>,\n",
       "  <classes_UL.modello at 0x7f702afbfe48>,\n",
       "  <classes_UL.modello at 0x7f702afbff28>,\n",
       "  <classes_UL.modello at 0x7f702ae7a2b0>,\n",
       "  <classes_UL.modello at 0x7f702aafa080>,\n",
       "  <classes_UL.modello at 0x7f702aafa1d0>,\n",
       "  <classes_UL.modello at 0x7f702aafa2b0>,\n",
       "  <classes_UL.modello at 0x7f702aafa390>,\n",
       "  <classes_UL.modello at 0x7f702aafa470>,\n",
       "  <classes_UL.modello at 0x7f702aafa5c0>,\n",
       "  <classes_UL.modello at 0x7f702aafa6a0>,\n",
       "  <classes_UL.modello at 0x7f702aafa780>,\n",
       "  <classes_UL.modello at 0x7f702aafa860>,\n",
       "  <classes_UL.modello at 0x7f702aafa9b0>,\n",
       "  <classes_UL.modello at 0x7f702aafaa90>,\n",
       "  <classes_UL.modello at 0x7f702aafab70>,\n",
       "  <classes_UL.modello at 0x7f702aafac50>,\n",
       "  <classes_UL.modello at 0x7f702aafada0>,\n",
       "  <classes_UL.modello at 0x7f702aafae80>,\n",
       "  <classes_UL.modello at 0x7f702aafaf60>,\n",
       "  <classes_UL.modello at 0x7f702afa20f0>,\n",
       "  <classes_UL.modello at 0x7f702afa24e0>,\n",
       "  <classes_UL.modello at 0x7f702afa2780>,\n",
       "  <classes_UL.modello at 0x7f702afa2a20>,\n",
       "  <classes_UL.modello at 0x7f702afa2cc0>,\n",
       "  <classes_UL.modello at 0x7f702afa2128>,\n",
       "  <classes_UL.modello at 0x7f702afa23c8>,\n",
       "  <classes_UL.modello at 0x7f702afa2668>,\n",
       "  <classes_UL.modello at 0x7f702afa2908>,\n",
       "  <classes_UL.modello at 0x7f702afa2400>,\n",
       "  <classes_UL.modello at 0x7f702afa26a0>,\n",
       "  <classes_UL.modello at 0x7f702afa2940>,\n",
       "  <classes_UL.modello at 0x7f702afa2be0>,\n",
       "  <classes_UL.modello at 0x7f702afa2ba8>,\n",
       "  <classes_UL.modello at 0x7f702afa2e48>,\n",
       "  <classes_UL.modello at 0x7f702afa2e80>,\n",
       "  <classes_UL.modello at 0x7f702afa2f28>,\n",
       "  <classes_UL.modello at 0x7f702afa2fd0>,\n",
       "  <classes_UL.modello at 0x7f702acf0f60>,\n",
       "  <classes_UL.modello at 0x7f702acf0080>,\n",
       "  <classes_UL.modello at 0x7f702acf02b0>,\n",
       "  <classes_UL.modello at 0x7f702acf0470>,\n",
       "  <classes_UL.modello at 0x7f702acf04a8>,\n",
       "  <classes_UL.modello at 0x7f702acf0668>,\n",
       "  <classes_UL.modello at 0x7f702acf0780>,\n",
       "  <classes_UL.modello at 0x7f702acf0898>,\n",
       "  <classes_UL.modello at 0x7f702acf0a20>,\n",
       "  <classes_UL.modello at 0x7f702acf0b38>,\n",
       "  <classes_UL.modello at 0x7f702acf0c18>,\n",
       "  <classes_UL.modello at 0x7f702acf0d30>,\n",
       "  <classes_UL.modello at 0x7f702acf0208>,\n",
       "  <classes_UL.modello at 0x7f702acf0828>,\n",
       "  <classes_UL.modello at 0x7f702acf0d68>,\n",
       "  <classes_UL.modello at 0x7f702acf0128>,\n",
       "  <classes_UL.modello at 0x7f702acf0198>,\n",
       "  <classes_UL.modello at 0x7f702acf0438>,\n",
       "  <classes_UL.modello at 0x7f702acf0eb8>,\n",
       "  <classes_UL.modello at 0x7f702acf0f98>,\n",
       "  <classes_UL.modello at 0x7f702ad82080>,\n",
       "  <classes_UL.modello at 0x7f702ad821d0>,\n",
       "  <classes_UL.modello at 0x7f702ad822b0>,\n",
       "  <classes_UL.modello at 0x7f702ad82390>,\n",
       "  <classes_UL.modello at 0x7f702ad82470>,\n",
       "  <classes_UL.modello at 0x7f702ad825c0>,\n",
       "  <classes_UL.modello at 0x7f702ad826a0>,\n",
       "  <classes_UL.modello at 0x7f702ad82780>,\n",
       "  <classes_UL.modello at 0x7f702ad82860>,\n",
       "  <classes_UL.modello at 0x7f702ad829b0>,\n",
       "  <classes_UL.modello at 0x7f702ad82a90>,\n",
       "  <classes_UL.modello at 0x7f702ad82b70>,\n",
       "  <classes_UL.modello at 0x7f702ad82c50>,\n",
       "  <classes_UL.modello at 0x7f702ad82da0>,\n",
       "  <classes_UL.modello at 0x7f702ad82e80>,\n",
       "  <classes_UL.modello at 0x7f702ad82f60>,\n",
       "  <classes_UL.modello at 0x7f702afd2048>,\n",
       "  <classes_UL.modello at 0x7f702afd2128>,\n",
       "  <classes_UL.modello at 0x7f702afd2278>,\n",
       "  <classes_UL.modello at 0x7f702afd2358>,\n",
       "  <classes_UL.modello at 0x7f702afd2438>,\n",
       "  <classes_UL.modello at 0x7f702afd2518>,\n",
       "  <classes_UL.modello at 0x7f702afd2668>,\n",
       "  <classes_UL.modello at 0x7f702afd2748>,\n",
       "  <classes_UL.modello at 0x7f702afd2828>,\n",
       "  <classes_UL.modello at 0x7f702afd2908>,\n",
       "  <classes_UL.modello at 0x7f702afd2a58>,\n",
       "  <classes_UL.modello at 0x7f702afd2b38>,\n",
       "  <classes_UL.modello at 0x7f702afd2c18>,\n",
       "  <classes_UL.modello at 0x7f702afd2cf8>,\n",
       "  <classes_UL.modello at 0x7f702afd2e48>,\n",
       "  <classes_UL.modello at 0x7f702afd2f28>,\n",
       "  <classes_UL.modello at 0x7f702afc6048>,\n",
       "  <classes_UL.modello at 0x7f702afc6128>,\n",
       "  <classes_UL.modello at 0x7f702afc6278>,\n",
       "  <classes_UL.modello at 0x7f702afc6358>,\n",
       "  <classes_UL.modello at 0x7f702afc6438>,\n",
       "  <classes_UL.modello at 0x7f702afc6518>,\n",
       "  <classes_UL.modello at 0x7f702afc6668>,\n",
       "  <classes_UL.modello at 0x7f702afc6748>,\n",
       "  <classes_UL.modello at 0x7f702afc6828>,\n",
       "  <classes_UL.modello at 0x7f702afc6908>,\n",
       "  <classes_UL.modello at 0x7f702afc6a58>,\n",
       "  <classes_UL.modello at 0x7f702afc6b38>,\n",
       "  <classes_UL.modello at 0x7f702afc6cf8>,\n",
       "  <classes_UL.modello at 0x7f702afc6e48>,\n",
       "  <classes_UL.modello at 0x7f702afc6f28>,\n",
       "  <classes_UL.modello at 0x7f702adb5160>,\n",
       "  <classes_UL.modello at 0x7f702adb5320>,\n",
       "  <classes_UL.modello at 0x7f702adb55c0>,\n",
       "  <classes_UL.modello at 0x7f702adb57f0>,\n",
       "  <classes_UL.modello at 0x7f702adb55f8>,\n",
       "  <classes_UL.modello at 0x7f702adb57b8>,\n",
       "  <classes_UL.modello at 0x7f702adb5a90>,\n",
       "  <classes_UL.modello at 0x7f702adb5f28>,\n",
       "  <classes_UL.modello at 0x7f702adb5f60>,\n",
       "  <classes_UL.modello at 0x7f702adb5ac8>,\n",
       "  <classes_UL.modello at 0x7f702adb52e8>,\n",
       "  <classes_UL.modello at 0x7f702adb5c18>,\n",
       "  <classes_UL.modello at 0x7f702adb5128>,\n",
       "  <classes_UL.modello at 0x7f702adb5198>,\n",
       "  <classes_UL.modello at 0x7f702adb5358>,\n",
       "  <classes_UL.modello at 0x7f702adb54a8>,\n",
       "  <classes_UL.modello at 0x7f702adb5518>,\n",
       "  <classes_UL.modello at 0x7f702adb5748>,\n",
       "  <classes_UL.modello at 0x7f702adb58d0>,\n",
       "  <classes_UL.modello at 0x7f702adb5908>,\n",
       "  <classes_UL.modello at 0x7f702adb5940>,\n",
       "  <classes_UL.modello at 0x7f702adb59b0>,\n",
       "  <classes_UL.modello at 0x7f702adb5b00>,\n",
       "  <classes_UL.modello at 0x7f702adb5b70>,\n",
       "  <classes_UL.modello at 0x7f702adb5ba8>,\n",
       "  <classes_UL.modello at 0x7f702adb5cc0>,\n",
       "  <classes_UL.modello at 0x7f702adb5da0>,\n",
       "  <classes_UL.modello at 0x7f702adb5dd8>,\n",
       "  <classes_UL.modello at 0x7f702adb5e48>,\n",
       "  <classes_UL.modello at 0x7f702adb5eb8>,\n",
       "  <classes_UL.modello at 0x7f702adb5ef0>,\n",
       "  <classes_UL.modello at 0x7f702adb5f98>,\n",
       "  <classes_UL.modello at 0x7f702adb5fd0>,\n",
       "  <classes_UL.modello at 0x7f702acaa048>,\n",
       "  <classes_UL.modello at 0x7f702acaa128>,\n",
       "  <classes_UL.modello at 0x7f702acaa278>,\n",
       "  <classes_UL.modello at 0x7f702acaa358>,\n",
       "  <classes_UL.modello at 0x7f702acaa438>,\n",
       "  <classes_UL.modello at 0x7f702acaa518>,\n",
       "  <classes_UL.modello at 0x7f702acaa668>,\n",
       "  <classes_UL.modello at 0x7f702acaa748>,\n",
       "  <classes_UL.modello at 0x7f702acaa828>,\n",
       "  <classes_UL.modello at 0x7f702acaa908>,\n",
       "  <classes_UL.modello at 0x7f702acaaa58>,\n",
       "  <classes_UL.modello at 0x7f702acaab38>,\n",
       "  <classes_UL.modello at 0x7f702acaac18>,\n",
       "  <classes_UL.modello at 0x7f702acaacf8>,\n",
       "  <classes_UL.modello at 0x7f702acaae48>,\n",
       "  <classes_UL.modello at 0x7f702acaaf28>,\n",
       "  <classes_UL.modello at 0x7f702ad5de10>,\n",
       "  <classes_UL.modello at 0x7f702ad5df60>,\n",
       "  <classes_UL.modello at 0x7f702ad5de80>,\n",
       "  <classes_UL.modello at 0x7f702ad5dd30>,\n",
       "  <classes_UL.modello at 0x7f702ad5def0>,\n",
       "  <classes_UL.modello at 0x7f702ad5dbe0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d240>,\n",
       "  <classes_UL.modello at 0x7f702ad5d400>,\n",
       "  <classes_UL.modello at 0x7f702ad5d4e0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d5c0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d860>,\n",
       "  <classes_UL.modello at 0x7f702ad5d0f0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d2b0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d128>,\n",
       "  <classes_UL.modello at 0x7f702ad5d198>,\n",
       "  <classes_UL.modello at 0x7f702ad5d208>,\n",
       "  <classes_UL.modello at 0x7f702ad5d278>,\n",
       "  <classes_UL.modello at 0x7f702ad5d2e8>,\n",
       "  <classes_UL.modello at 0x7f702ad5d358>,\n",
       "  <classes_UL.modello at 0x7f702ad5d3c8>,\n",
       "  <classes_UL.modello at 0x7f702ad5d438>,\n",
       "  <classes_UL.modello at 0x7f702ad5d4a8>,\n",
       "  <classes_UL.modello at 0x7f702ad5d518>,\n",
       "  <classes_UL.modello at 0x7f702ad5d588>,\n",
       "  <classes_UL.modello at 0x7f702ad5d5f8>,\n",
       "  <classes_UL.modello at 0x7f702ad5d668>,\n",
       "  <classes_UL.modello at 0x7f702ad5d7b8>,\n",
       "  <classes_UL.modello at 0x7f702ad5d898>,\n",
       "  <classes_UL.modello at 0x7f702ad5d908>,\n",
       "  <classes_UL.modello at 0x7f702ad5d978>,\n",
       "  <classes_UL.modello at 0x7f702ad5d9e8>,\n",
       "  <classes_UL.modello at 0x7f702ad5da58>,\n",
       "  <classes_UL.modello at 0x7f702ad5dac8>,\n",
       "  <classes_UL.modello at 0x7f702ad5db38>,\n",
       "  <classes_UL.modello at 0x7f702ad5dba8>,\n",
       "  <classes_UL.modello at 0x7f702ad5dc18>,\n",
       "  <classes_UL.modello at 0x7f702ad5dc88>,\n",
       "  <classes_UL.modello at 0x7f702ad5dcf8>,\n",
       "  <classes_UL.modello at 0x7f702ad5ddd8>,\n",
       "  <classes_UL.modello at 0x7f702ad5df28>,\n",
       "  <classes_UL.modello at 0x7f702ad5df98>,\n",
       "  <classes_UL.modello at 0x7f702ad5d550>,\n",
       "  <classes_UL.modello at 0x7f702ad5d080>,\n",
       "  <classes_UL.modello at 0x7f702ad5d160>,\n",
       "  <classes_UL.modello at 0x7f702ad5d1d0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d390>,\n",
       "  <classes_UL.modello at 0x7f702ad5d470>,\n",
       "  <classes_UL.modello at 0x7f702ad5d6a0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d710>,\n",
       "  <classes_UL.modello at 0x7f702ad5d7f0>,\n",
       "  <classes_UL.modello at 0x7f702ad5da90>,\n",
       "  <classes_UL.modello at 0x7f702ad5dc50>,\n",
       "  <classes_UL.modello at 0x7f702ad5dfd0>,\n",
       "  <classes_UL.modello at 0x7f702ad5d780>,\n",
       "  <classes_UL.modello at 0x7f702ad5dd68>,\n",
       "  <classes_UL.modello at 0x7f702ad5dcc0>,\n",
       "  <classes_UL.modello at 0x7f702ad5db00>,\n",
       "  <classes_UL.modello at 0x7f702ad5d320>,\n",
       "  <classes_UL.modello at 0x7f702acc4048>,\n",
       "  <classes_UL.modello at 0x7f702acc4128>,\n",
       "  <classes_UL.modello at 0x7f702acc4278>,\n",
       "  <classes_UL.modello at 0x7f702acc4358>,\n",
       "  <classes_UL.modello at 0x7f702acc4438>,\n",
       "  <classes_UL.modello at 0x7f702acc4518>,\n",
       "  <classes_UL.modello at 0x7f702acc4668>,\n",
       "  <classes_UL.modello at 0x7f702acc4748>,\n",
       "  <classes_UL.modello at 0x7f702acc4828>,\n",
       "  <classes_UL.modello at 0x7f702acc4908>,\n",
       "  <classes_UL.modello at 0x7f702acc4a58>,\n",
       "  <classes_UL.modello at 0x7f702acc4b38>,\n",
       "  <classes_UL.modello at 0x7f702acc4c18>,\n",
       "  <classes_UL.modello at 0x7f702acc4cf8>,\n",
       "  <classes_UL.modello at 0x7f702acc4e48>,\n",
       "  <classes_UL.modello at 0x7f702acc4f28>,\n",
       "  <classes_UL.modello at 0x7f702ae21048>,\n",
       "  <classes_UL.modello at 0x7f702ae21128>,\n",
       "  <classes_UL.modello at 0x7f702ae21278>,\n",
       "  <classes_UL.modello at 0x7f702ae21358>,\n",
       "  <classes_UL.modello at 0x7f702ae21438>,\n",
       "  <classes_UL.modello at 0x7f702ae21518>,\n",
       "  <classes_UL.modello at 0x7f702ae21668>,\n",
       "  <classes_UL.modello at 0x7f702ae21748>,\n",
       "  <classes_UL.modello at 0x7f702ae21828>,\n",
       "  <classes_UL.modello at 0x7f702ae21908>,\n",
       "  <classes_UL.modello at 0x7f702ae21a58>,\n",
       "  <classes_UL.modello at 0x7f702ae21b38>,\n",
       "  <classes_UL.modello at 0x7f702ae21c18>,\n",
       "  <classes_UL.modello at 0x7f702ae21cf8>,\n",
       "  <classes_UL.modello at 0x7f702ae21f28>,\n",
       "  <classes_UL.modello at 0x7f702ad98588>,\n",
       "  <classes_UL.modello at 0x7f702ad987b8>,\n",
       "  <classes_UL.modello at 0x7f702ad98a20>,\n",
       "  <classes_UL.modello at 0x7f702ad98e10>,\n",
       "  <classes_UL.modello at 0x7f702ad98d68>,\n",
       "  <classes_UL.modello at 0x7f702ad98358>,\n",
       "  <classes_UL.modello at 0x7f702ad984a8>,\n",
       "  <classes_UL.modello at 0x7f702ad980f0>,\n",
       "  <classes_UL.modello at 0x7f702ad98160>,\n",
       "  <classes_UL.modello at 0x7f702ad98240>,\n",
       "  <classes_UL.modello at 0x7f702ad98390>,\n",
       "  <classes_UL.modello at 0x7f702ad98470>,\n",
       "  <classes_UL.modello at 0x7f702ad985f8>,\n",
       "  <classes_UL.modello at 0x7f702ad98668>,\n",
       "  <classes_UL.modello at 0x7f702ad986d8>,\n",
       "  <classes_UL.modello at 0x7f702ad98748>,\n",
       "  <classes_UL.modello at 0x7f702ad98828>,\n",
       "  <classes_UL.modello at 0x7f702ad98898>,\n",
       "  <classes_UL.modello at 0x7f702ad98908>,\n",
       "  <classes_UL.modello at 0x7f702ad98978>,\n",
       "  <classes_UL.modello at 0x7f702ad989e8>,\n",
       "  <classes_UL.modello at 0x7f702ad98a58>,\n",
       "  <classes_UL.modello at 0x7f702ad98ba8>,\n",
       "  <classes_UL.modello at 0x7f702ad98c18>,\n",
       "  <classes_UL.modello at 0x7f702ad98cf8>,\n",
       "  <classes_UL.modello at 0x7f702ad98dd8>,\n",
       "  <classes_UL.modello at 0x7f702ad98e48>,\n",
       "  <classes_UL.modello at 0x7f702ad98f28>,\n",
       "  <classes_UL.modello at 0x7f702ad98f98>,\n",
       "  <classes_UL.modello at 0x7f702ad98128>,\n",
       "  <classes_UL.modello at 0x7f702ad98198>,\n",
       "  <classes_UL.modello at 0x7f702ad98208>,\n",
       "  <classes_UL.modello at 0x7f702ad98278>,\n",
       "  <classes_UL.modello at 0x7f702ad982e8>,\n",
       "  <classes_UL.modello at 0x7f702ad98438>,\n",
       "  <classes_UL.modello at 0x7f702ad985c0>,\n",
       "  <classes_UL.modello at 0x7f702ad98780>,\n",
       "  <classes_UL.modello at 0x7f702ad988d0>,\n",
       "  <classes_UL.modello at 0x7f702ad98ac8>,\n",
       "  <classes_UL.modello at 0x7f702ad98b70>,\n",
       "  <classes_UL.modello at 0x7f702ad98c50>,\n",
       "  <classes_UL.modello at 0x7f702ad98080>,\n",
       "  <classes_UL.modello at 0x7f702ad981d0>,\n",
       "  <classes_UL.modello at 0x7f702ad98320>,\n",
       "  <classes_UL.modello at 0x7f702ad98c88>,\n",
       "  <classes_UL.modello at 0x7f702ad986a0>,\n",
       "  <classes_UL.modello at 0x7f702ad98710>,\n",
       "  <classes_UL.modello at 0x7f702ad987f0>,\n",
       "  <classes_UL.modello at 0x7f702ad98860>,\n",
       "  <classes_UL.modello at 0x7f702ad98940>,\n",
       "  <classes_UL.modello at 0x7f702ad989b0>,\n",
       "  <classes_UL.modello at 0x7f702ad98a90>,\n",
       "  <classes_UL.modello at 0x7f702ad98b00>,\n",
       "  <classes_UL.modello at 0x7f702ad98be0>,\n",
       "  <classes_UL.modello at 0x7f702ad98cc0>,\n",
       "  <classes_UL.modello at 0x7f702ad98d30>,\n",
       "  <classes_UL.modello at 0x7f702ad98518>,\n",
       "  <classes_UL.modello at 0x7f702ad98da0>,\n",
       "  <classes_UL.modello at 0x7f702ad98400>,\n",
       "  <classes_UL.modello at 0x7f702ad98550>,\n",
       "  <classes_UL.modello at 0x7f702ad98e80>,\n",
       "  <classes_UL.modello at 0x7f702ad98ef0>,\n",
       "  <classes_UL.modello at 0x7f702ad98f60>,\n",
       "  <classes_UL.modello at 0x7f702ad98fd0>,\n",
       "  <classes_UL.modello at 0x7f702ad98630>,\n",
       "  <classes_UL.modello at 0x7f702ae32048>,\n",
       "  <classes_UL.modello at 0x7f702ae32128>,\n",
       "  <classes_UL.modello at 0x7f702ae32278>,\n",
       "  <classes_UL.modello at 0x7f702ae32358>,\n",
       "  <classes_UL.modello at 0x7f702ae32438>,\n",
       "  <classes_UL.modello at 0x7f702ae32518>,\n",
       "  <classes_UL.modello at 0x7f702ae32668>,\n",
       "  <classes_UL.modello at 0x7f702ae32748>,\n",
       "  <classes_UL.modello at 0x7f702ae32828>,\n",
       "  <classes_UL.modello at 0x7f702ae32908>,\n",
       "  <classes_UL.modello at 0x7f702ae32a58>,\n",
       "  <classes_UL.modello at 0x7f702ae32b38>,\n",
       "  <classes_UL.modello at 0x7f702ae32c18>,\n",
       "  <classes_UL.modello at 0x7f702ae32cf8>,\n",
       "  <classes_UL.modello at 0x7f702ae32e48>,\n",
       "  <classes_UL.modello at 0x7f702ae32f28>,\n",
       "  <classes_UL.modello at 0x7f702a467a58>,\n",
       "  <classes_UL.modello at 0x7f702a467ba8>,\n",
       "  <classes_UL.modello at 0x7f702a4670f0>,\n",
       "  <classes_UL.modello at 0x7f702a4674a8>,\n",
       "  <classes_UL.modello at 0x7f702a4676a0>,\n",
       "  <classes_UL.modello at 0x7f702a467898>,\n",
       "  <classes_UL.modello at 0x7f702a467c50>,\n",
       "  <classes_UL.modello at 0x7f702a467e48>,\n",
       "  <classes_UL.modello at 0x7f702a467048>,\n",
       "  <classes_UL.modello at 0x7f702a467390>,\n",
       "  <classes_UL.modello at 0x7f702a467c18>,\n",
       "  <classes_UL.modello at 0x7f702a632668>,\n",
       "  <classes_UL.modello at 0x7f702a6321d0>,\n",
       "  <classes_UL.modello at 0x7f702a632320>,\n",
       "  <classes_UL.modello at 0x7f702a6324e0>,\n",
       "  <classes_UL.modello at 0x7f702a6327f0>,\n",
       "  <classes_UL.modello at 0x7f702a632978>,\n",
       "  <classes_UL.modello at 0x7f702a632ac8>,\n",
       "  <classes_UL.modello at 0x7f702a632da0>,\n",
       "  <classes_UL.modello at 0x7f702a632fd0>,\n",
       "  <classes_UL.modello at 0x7f702a332048>,\n",
       "  <classes_UL.modello at 0x7f702a3324a8>,\n",
       "  <classes_UL.modello at 0x7f702a332940>,\n",
       "  <classes_UL.modello at 0x7f702a332390>,\n",
       "  <classes_UL.modello at 0x7f702a2d7438>,\n",
       "  <classes_UL.modello at 0x7f702a2d7ef0>,\n",
       "  <classes_UL.modello at 0x7f702a2d74e0>,\n",
       "  <classes_UL.modello at 0x7f702a2d7cf8>,\n",
       "  <classes_UL.modello at 0x7f702a2d7358>,\n",
       "  <classes_UL.modello at 0x7f702a2d72e8>,\n",
       "  <classes_UL.modello at 0x7f702a2d75f8>,\n",
       "  <classes_UL.modello at 0x7f702a2d7e48>,\n",
       "  <classes_UL.modello at 0x7f702a2d7390>,\n",
       "  <classes_UL.modello at 0x7f702a2d7940>,\n",
       "  <classes_UL.modello at 0x7f702a2d7f98>,\n",
       "  <classes_UL.modello at 0x7f702a8cde10>,\n",
       "  <classes_UL.modello at 0x7f702a8cd0b8>,\n",
       "  <classes_UL.modello at 0x7f702a8cd278>,\n",
       "  <classes_UL.modello at 0x7f702a8cd518>,\n",
       "  <classes_UL.modello at 0x7f702a8cd6d8>,\n",
       "  <classes_UL.modello at 0x7f702a8cddd8>,\n",
       "  <classes_UL.modello at 0x7f702a8cd3c8>,\n",
       "  <classes_UL.modello at 0x7f702a8cd828>,\n",
       "  <classes_UL.modello at 0x7f702a8cdac8>,\n",
       "  <classes_UL.modello at 0x7f702a8cdeb8>,\n",
       "  <classes_UL.modello at 0x7f702a272be0>,\n",
       "  <classes_UL.modello at 0x7f702a272198>,\n",
       "  <classes_UL.modello at 0x7f702a272c18>,\n",
       "  <classes_UL.modello at 0x7f702a272588>,\n",
       "  <classes_UL.modello at 0x7f702a272e80>,\n",
       "  <classes_UL.modello at 0x7f702a272748>,\n",
       "  <classes_UL.modello at 0x7f702a2722e8>,\n",
       "  <classes_UL.modello at 0x7f702a272438>,\n",
       "  <classes_UL.modello at 0x7f702a2729e8>,\n",
       "  <classes_UL.modello at 0x7f702a2726d8>,\n",
       "  <classes_UL.modello at 0x7f702a272da0>,\n",
       "  <classes_UL.modello at 0x7f702a50e128>,\n",
       "  <classes_UL.modello at 0x7f702a50e3c8>,\n",
       "  <classes_UL.modello at 0x7f702a50e9b0>,\n",
       "  <classes_UL.modello at 0x7f702a50e278>,\n",
       "  <classes_UL.modello at 0x7f702a50e518>,\n",
       "  <classes_UL.modello at 0x7f702a50e6d8>,\n",
       "  <classes_UL.modello at 0x7f702a50e860>,\n",
       "  <classes_UL.modello at 0x7f702a50eb70>,\n",
       "  <classes_UL.modello at 0x7f702a50edd8>,\n",
       "  <classes_UL.modello at 0x7f702a50ef28>,\n",
       "  <classes_UL.modello at 0x7f702a90f438>,\n",
       "  <classes_UL.modello at 0x7f702a90f080>,\n",
       "  <classes_UL.modello at 0x7f702a90f4a8>,\n",
       "  <classes_UL.modello at 0x7f702a90f9e8>,\n",
       "  <classes_UL.modello at 0x7f702a90f048>,\n",
       "  <classes_UL.modello at 0x7f702a90f2e8>,\n",
       "  <classes_UL.modello at 0x7f702a90f5f8>,\n",
       "  <classes_UL.modello at 0x7f702a90f828>,\n",
       "  <classes_UL.modello at 0x7f702a90fa90>,\n",
       "  <classes_UL.modello at 0x7f702a90fc88>,\n",
       "  <classes_UL.modello at 0x7f702a90fdd8>,\n",
       "  <classes_UL.modello at 0x7f702a710080>,\n",
       "  <classes_UL.modello at 0x7f702a710240>,\n",
       "  <classes_UL.modello at 0x7f702a710390>,\n",
       "  <classes_UL.modello at 0x7f702a7105c0>,\n",
       "  <classes_UL.modello at 0x7f702a710780>,\n",
       "  <classes_UL.modello at 0x7f702a7108d0>,\n",
       "  <classes_UL.modello at 0x7f702a710a20>,\n",
       "  <classes_UL.modello at 0x7f702a710b70>,\n",
       "  <classes_UL.modello at 0x7f702a710d30>,\n",
       "  <classes_UL.modello at 0x7f702a710e80>,\n",
       "  <classes_UL.modello at 0x7f702a710fd0>,\n",
       "  <classes_UL.modello at 0x7f702a926320>,\n",
       "  <classes_UL.modello at 0x7f702a9268d0>,\n",
       "  <classes_UL.modello at 0x7f702a926cf8>,\n",
       "  <classes_UL.modello at 0x7f702a926ac8>,\n",
       "  <classes_UL.modello at 0x7f702a926748>,\n",
       "  <classes_UL.modello at 0x7f702a62e240>,\n",
       "  <classes_UL.modello at 0x7f702a62e550>,\n",
       "  <classes_UL.modello at 0x7f702a62e780>,\n",
       "  <classes_UL.modello at 0x7f702a62e128>,\n",
       "  <classes_UL.modello at 0x7f702a62ef60>,\n",
       "  <classes_UL.modello at 0x7f702a62eb00>,\n",
       "  <classes_UL.modello at 0x7f702a62e390>,\n",
       "  <classes_UL.modello at 0x7f702a62e6a0>,\n",
       "  <classes_UL.modello at 0x7f702a62eb38>,\n",
       "  <classes_UL.modello at 0x7f702a62edd8>,\n",
       "  <classes_UL.modello at 0x7f702a62e940>,\n",
       "  <classes_UL.modello at 0x7f702a82e0b8>,\n",
       "  <classes_UL.modello at 0x7f702a82e2e8>,\n",
       "  <classes_UL.modello at 0x7f702a82e5f8>,\n",
       "  <classes_UL.modello at 0x7f702a82e7b8>,\n",
       "  <classes_UL.modello at 0x7f702a82e940>,\n",
       "  <classes_UL.modello at 0x7f702a82ecf8>,\n",
       "  <classes_UL.modello at 0x7f702a82eeb8>,\n",
       "  <classes_UL.modello at 0x7f702a82e6a0>,\n",
       "  <classes_UL.modello at 0x7f702a82eef0>,\n",
       "  <classes_UL.modello at 0x7f702a82e4e0>,\n",
       "  <classes_UL.modello at 0x7f702a82ea90>,\n",
       "  <classes_UL.modello at 0x7f702a8d97b8>,\n",
       "  <classes_UL.modello at 0x7f702a8d9518>,\n",
       "  <classes_UL.modello at 0x7f702a8d9cc0>,\n",
       "  <classes_UL.modello at 0x7f702a8d90b8>,\n",
       "  <classes_UL.modello at 0x7f702a8d92b0>,\n",
       "  <classes_UL.modello at 0x7f702a8d9400>,\n",
       "  <classes_UL.modello at 0x7f702a8d9668>,\n",
       "  <classes_UL.modello at 0x7f702a8d9978>,\n",
       "  <classes_UL.modello at 0x7f702a8d9c88>,\n",
       "  <classes_UL.modello at 0x7f702a8d9278>,\n",
       "  <classes_UL.modello at 0x7f702a8d9eb8>,\n",
       "  <classes_UL.modello at 0x7f702a51be10>,\n",
       "  <classes_UL.modello at 0x7f702a51b128>,\n",
       "  <classes_UL.modello at 0x7f702a51b2b0>,\n",
       "  <classes_UL.modello at 0x7f702a51b668>,\n",
       "  <classes_UL.modello at 0x7f702a51b978>,\n",
       "  <classes_UL.modello at 0x7f702a51bc88>,\n",
       "  <classes_UL.modello at 0x7f702a51bf28>,\n",
       "  <classes_UL.modello at 0x7f702a51b7b8>,\n",
       "  <classes_UL.modello at 0x7f702a51b208>,\n",
       "  <classes_UL.modello at 0x7f702a51b860>,\n",
       "  <classes_UL.modello at 0x7f702a51bd68>,\n",
       "  <classes_UL.modello at 0x7f702a71b978>,\n",
       "  <classes_UL.modello at 0x7f702a71b080>,\n",
       "  <classes_UL.modello at 0x7f702a71b320>,\n",
       "  <classes_UL.modello at 0x7f702a71b780>,\n",
       "  <classes_UL.modello at 0x7f702a71bd30>,\n",
       "  <classes_UL.modello at 0x7f702a71bfd0>,\n",
       "  <classes_UL.modello at 0x7f702a71b160>,\n",
       "  <classes_UL.modello at 0x7f702a71b518>,\n",
       "  <classes_UL.modello at 0x7f702a71b710>,\n",
       "  <classes_UL.modello at 0x7f702a71bac8>,\n",
       "  <classes_UL.modello at 0x7f702a71bef0>,\n",
       "  <classes_UL.modello at 0x7f702a91b1d0>,\n",
       "  <classes_UL.modello at 0x7f702a91b898>,\n",
       "  <classes_UL.modello at 0x7f702a91b828>,\n",
       "  <classes_UL.modello at 0x7f702a91bba8>,\n",
       "  <classes_UL.modello at 0x7f702a91be48>,\n",
       "  <classes_UL.modello at 0x7f702a91b080>,\n",
       "  <classes_UL.modello at 0x7f702a91b320>,\n",
       "  <classes_UL.modello at 0x7f702a91b630>,\n",
       "  <classes_UL.modello at 0x7f702a91b8d0>,\n",
       "  <classes_UL.modello at 0x7f702a91bbe0>,\n",
       "  <classes_UL.modello at 0x7f702a91be80>,\n",
       "  <classes_UL.modello at 0x7f702a300128>,\n",
       "  <classes_UL.modello at 0x7f702a300dd8>,\n",
       "  <classes_UL.modello at 0x7f702a300668>,\n",
       "  <classes_UL.modello at 0x7f702a300c18>,\n",
       "  <classes_UL.modello at 0x7f702a3000b8>,\n",
       "  <classes_UL.modello at 0x7f702a300400>,\n",
       "  <classes_UL.modello at 0x7f702a300710>,\n",
       "  <classes_UL.modello at 0x7f702a300b38>,\n",
       "  <classes_UL.modello at 0x7f702a300d68>,\n",
       "  <classes_UL.modello at 0x7f702a300f60>,\n",
       "  <classes_UL.modello at 0x7f702a8210f0>,\n",
       "  <classes_UL.modello at 0x7f702a8212e8>,\n",
       "  <classes_UL.modello at 0x7f702a821550>,\n",
       "  <classes_UL.modello at 0x7f702a821748>,\n",
       "  <classes_UL.modello at 0x7f702a821898>,\n",
       "  <classes_UL.modello at 0x7f702a821b00>,\n",
       "  <classes_UL.modello at 0x7f702a821c50>,\n",
       "  <classes_UL.modello at 0x7f702a821da0>,\n",
       "  <classes_UL.modello at 0x7f702a821358>,\n",
       "  <classes_UL.modello at 0x7f702a821a58>,\n",
       "  <classes_UL.modello at 0x7f702a6db6a0>,\n",
       "  <classes_UL.modello at 0x7f702a6db160>,\n",
       "  <classes_UL.modello at 0x7f702a6db400>,\n",
       "  <classes_UL.modello at 0x7f702a6db550>,\n",
       "  <classes_UL.modello at 0x7f702a6db710>,\n",
       "  <classes_UL.modello at 0x7f702a6db898>,\n",
       "  <classes_UL.modello at 0x7f702a6dba58>,\n",
       "  <classes_UL.modello at 0x7f702a6dbba8>,\n",
       "  <classes_UL.modello at 0x7f702a6dbda0>,\n",
       "  <classes_UL.modello at 0x7f702a6dbc50>,\n",
       "  <classes_UL.modello at 0x7f702a6db2b0>,\n",
       "  <classes_UL.modello at 0x7f702ab39b70>,\n",
       "  <classes_UL.modello at 0x7f702ad3ee80>,\n",
       "  <classes_UL.modello at 0x7f702ad3eb38>,\n",
       "  <classes_UL.modello at 0x7f702ad3e358>,\n",
       "  <classes_UL.modello at 0x7f702a99f208>,\n",
       "  <classes_UL.modello at 0x7f702a99f3c8>,\n",
       "  <classes_UL.modello at 0x7f702a99f518>,\n",
       "  <classes_UL.modello at 0x7f702a99f668>,\n",
       "  <classes_UL.modello at 0x7f702a99f828>,\n",
       "  <classes_UL.modello at 0x7f702a99f9e8>,\n",
       "  <classes_UL.modello at 0x7f702a99fb38>,\n",
       "  <classes_UL.modello at 0x7f702a99fc88>,\n",
       "  <classes_UL.modello at 0x7f702a99fdd8>,\n",
       "  <classes_UL.modello at 0x7f702a99ffd0>,\n",
       "  <classes_UL.modello at 0x7f702ab61358>,\n",
       "  <classes_UL.modello at 0x7f702ab618d0>,\n",
       "  <classes_UL.modello at 0x7f702a9ed080>,\n",
       "  <classes_UL.modello at 0x7f702a9ed1d0>,\n",
       "  <classes_UL.modello at 0x7f702a9ed588>,\n",
       "  <classes_UL.modello at 0x7f702a9ed6d8>,\n",
       "  <classes_UL.modello at 0x7f702a9ed828>,\n",
       "  <classes_UL.modello at 0x7f702a9ed9e8>,\n",
       "  <classes_UL.modello at 0x7f702a9edb38>,\n",
       "  <classes_UL.modello at 0x7f702a9eddd8>,\n",
       "  <classes_UL.modello at 0x7f702a258240>,\n",
       "  <classes_UL.modello at 0x7f702a2585c0>,\n",
       "  <classes_UL.modello at 0x7f702a2589b0>,\n",
       "  ...]]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nr: 0 star 1 initial mass = 37.5837 ; omega = 0.2 ; overshoot = 5.0 ; peak likelihood =  27.758953864693503\n",
      "Nr: 0 star 1 initial mass = 37.5837 ; omega = 0.2 ; overshoot = 5.0 ; peak likelihood =  42299.100446920704\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#MAXIMA\n",
    "\n",
    "maximum = np.zeros(len(n_obs))\n",
    "max_mass = np.zeros(len(n_obs))\n",
    "max_omega = np.zeros(len(n_obs))\n",
    "max_overshoot = np.zeros(len(n_obs))\n",
    "maximum_time_norm = np.zeros(len(n_obs))\n",
    "max_mass_time_norm = np.zeros(len(n_obs))\n",
    "max_omega_time_norm = np.zeros(len(n_obs))\n",
    "max_overshoot_time_norm = np.zeros(len(n_obs))\n",
    "\n",
    "\n",
    "for i, star in enumerate(obs_subset):\n",
    "    maximum[i] = np.max([el.posterior for el in model[i]])\n",
    "    maximum_time_norm[i] = np.max([el.posterior_time_norm for el in model[i]])\n",
    "\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    for el in model[i]:\n",
    "        if el.posterior == maximum[i]: \n",
    "            max_mass[i] = el.mass\n",
    "#        max_mass_list = m\n",
    "            max_omega[i] = el.omega\n",
    "#        max_omega_list = w\n",
    "            max_overshoot[i] = el.overshoot\n",
    "#        max_overshoot_list = o\n",
    "\n",
    "        if el.posterior_time_norm == maximum_time_norm[i]: \n",
    "            max_mass_time_norm[i] = el.mass\n",
    "#        max_mass_list = m\n",
    "            max_omega_time_norm[i] = el.omega\n",
    "#        max_omega_list = w\n",
    "            max_overshoot_time_norm[i] = el.overshoot\n",
    "#        max_overshoot_list = o\n",
    "\n",
    "\n",
    "maximum_likelihood = [max_overshoot,max_omega,max_mass]\n",
    "maximum_likelihood_time_norm = [max_overshoot_time_norm,max_omega_time_norm,max_mass_time_norm]\n",
    "#maximum_likelihood_list = [max_overshoot_list,max_omega_list,max_mass_list]\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    print('Nr:',i,\"star\",star[-1],\"initial mass =\",round(10**max_mass[i],4),\"; omega =\",round(max_omega[i],4),\n",
    "          \"; overshoot =\",round(max_overshoot[i],4), \"; peak likelihood = \", maximum[i])\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    print('Nr:',i,\"star\",star[-1],\"initial mass =\",round(10**max_mass_time_norm[i],4),\"; omega =\",round(max_omega_time_norm[i],4),\n",
    "          \"; overshoot =\",round(max_overshoot_time_norm[i],4), \"; peak likelihood = \", maximum_time_norm[i])\n",
    "  \n",
    "\n",
    "c = omega_range\n",
    "cmap = mpl.cm.get_cmap('jet', len(c))\n",
    "dummie_cax = plt.scatter(c, c, c=c, cmap=cmap);\n",
    "# Aline figures out how not to show this useless plot\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "print(max_mass_time_norm[0:-1])\n",
    "a = np.hstack(10**max_mass_time_norm[0:-1])\n",
    "_ = plt.hist(a, bins=10)  # arguments are passed to np.histogram\n",
    "\n",
    "plt.xlabel(r\" Initial mass [M$_{\\odot}$]\")\n",
    "plt.ylabel(r\" number\")\n",
    "plt.title(\"LMC sample\")\n",
    "#Text(0.5, 1.0, \"Histogram with 'auto' bins\")\n",
    "#plt.savefig(\"LMC_sample_VLTF.png\", dpi= 1200, bbox_inches='tight' )\n",
    "plt.show()\n",
    "\n",
    "a = np.hstack(max_omega_time_norm[0:-1])\n",
    "_ = plt.hist(a, bins=len(omega_range))  # arguments are passed to np.histogram\n",
    "\n",
    "plt.xlabel(r\" $\\omega/\\omega_{crit}$\")\n",
    "plt.ylabel(r\" number\")\n",
    "plt.title(\"LMC sample\")\n",
    "#Text(0.5, 1.0, \"Histogram with 'auto' bins\")\n",
    "#plt.savefig(\"LMC_sample_omega_VLTF.png\", dpi= 1200, bbox_inches='tight' )\n",
    "plt.show()\n",
    "\n",
    "print(max_overshoot_time_norm[0:-1])\n",
    "a = np.hstack(max_overshoot_time_norm[0:-1]*0.335)\n",
    "_ = plt.hist(a, bins=len(overshoot_range))  # arguments are passed to np.histogram\n",
    "\n",
    "plt.xlabel(r\" Overshooting $\\alpha$\")\n",
    "plt.ylabel(r\" number\")\n",
    "plt.title(\"LMC sample\")\n",
    "#Text(0.5, 1.0, \"Histogram with 'auto' bins\")\n",
    "#plt.savefig(\"LMC_sample_overshoot_VLTF.png\", dpi= 1200, bbox_inches='tight' )\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# PLOTS POST Vs MASS\n",
    "\n",
    "width = 244*1\n",
    "fig, ax = plt.subplots(len(overshoot_range),1, figsize=set_size(width, subplots=(len(overshoot_range), 1)))\n",
    "\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "\n",
    "for x in range(len(overshoot_range)):\n",
    "    ax[x].set_xlabel(r\" Initial mass [M$_{\\odot}$]\")\n",
    "    ax[x].set_ylabel(r\" Relative Likelihood[$\\alpha_{ov}=$\"+str(round(overshoot_range[x]*0.335,4))+\"]\")\n",
    "    ax[x].tick_params(which= \"both\", direction=\"in\")\n",
    "    ax[x].tick_params(which='both', width=1.0)\n",
    "    ax[x].tick_params(which='major', length=6)\n",
    "    ax[x].tick_params(which='minor', length=2.5)\n",
    "    \n",
    "#PLOT\n",
    "i = 0\n",
    "counter = 0\n",
    "for o,overshoot in enumerate(overshoot_range):\n",
    "    for w,omega in enumerate(omega_range):\n",
    "        x = [el.my_mass for el in model[i] if el.omega == omega and el.overshoot == overshoot]\n",
    "        y = [el.posterior_time_norm for el in model[i] if el.omega == omega and el.overshoot == overshoot]\n",
    "        ax[o].plot(x,y, \".-\", c=cmap(w))\n",
    "#        ax[o].semilogx(x,y, \".-\", c=cmap(w))\n",
    "#        xticks = np.arange(10,100,10)\n",
    "#        ticklabels = ['10',' ','50',' ','100']\n",
    "#        ticklabels = [str(jj) for jj in xticks]\n",
    "#       ax[o].set_xticks(xticks,ticklabels)\n",
    "#        ax[o].get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#        ax[o].get_xaxis().set_minor_formatter(matplotlib.ticker.NullFormatter())       \n",
    "#        ax[o].get_xaxis().get_major_formatter().set_useOffset(False)\n",
    "\n",
    "\n",
    "    bar = plt.colorbar(dummie_cax, ticks=c,ax=ax[o])\n",
    "    bar.set_label(r\"$\\omega/\\omega_{crit}$\")\n",
    "    counter += 1\n",
    "#plt.savefig(\"mass_vs_posterior_norm_XSU_1.png\", dpi= 1200, bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "o = 1\n",
    "overshoot = overshoot_range[o] \n",
    "\n",
    "\n",
    "width = 244*1\n",
    "fig, ax = plt.subplots(1,1, figsize=set_size(width, subplots=(1, 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "\n",
    "ax.set_xlabel(r\" Initial mass [M$_{\\odot}$]\")\n",
    "ax.set_ylabel(r\" Relative Likelihood[$\\alpha_{ov}=$\"+str(round(overshoot_range[o]*0.335,4))+\"]\")\n",
    "ax.tick_params(which= \"both\", direction=\"in\")\n",
    "ax.tick_params(which='both', width=1.0)\n",
    "ax.tick_params(which='major', length=6)\n",
    "ax.tick_params(which='minor', length=2.5)\n",
    "ax.xaxis.set_minor_locator(AutoMinorLocator())\n",
    "ax.yaxis.set_minor_locator(AutoMinorLocator())\n",
    "\n",
    "\n",
    "\n",
    "for w,omega in enumerate(omega_range):\n",
    "    x = [el.my_mass for el in model[i] if el.omega == omega and el.overshoot == overshoot]\n",
    "    y = [el.posterior_time_norm for el in model[i] if el.omega == omega and el.overshoot == overshoot]\n",
    "    ax.plot(x,y, \".-\", c=cmap(w))\n",
    "\n",
    "bar = plt.colorbar(dummie_cax, ticks=c,ax=ax)\n",
    "bar.set_label(r\"$\\omega/\\omega_{crit}$\")\n",
    "counter += 1\n",
    "#plt.savefig(\"mass_vs_posterior_norm_XSU_1_\"+str(o)+\".png\", dpi= 2*1200, bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i,star in enumerate(obs_subset):\n",
    "    print(\"initial mass =\",round(10**max_mass[i],4),\"; omega =\",round(max_omega[i],4),\n",
    "      \"; overshoot =\",round(max_overshoot[i],4), \"; peak likelihood = \", round(maximum[i],4))\n",
    "\n",
    "c = omega_range\n",
    "cmap = mpl.cm.get_cmap('jet', len(c))\n",
    "dummie_cax = plt.scatter(c, c, c=c, cmap=cmap);\n",
    "# Alin figures out how not to show this useless plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#mass_range = np.arange(0.9,2.075+0.001,steps_mass)\n",
    "#mass_range = mass_range[24:32]\n",
    "\n",
    "#PLOTS POST Vs OVERSHOOT\n",
    "width = 244*1\n",
    "nplots = len(mass_range)\n",
    "print(nplots)\n",
    "#nplots = 7\n",
    "fig, ax = plt.subplots(nplots,1, figsize=set_size(width, subplots=(nplots, 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "\n",
    "#CHOOSE THE STAR by Number\n",
    "#for i in n_obs:\n",
    "#for i in range(len(n_obs)-5):\n",
    "\n",
    "i = 0\n",
    "print(\"OBJECT:\", n_obs[i], \"log initial mass =\",round(max_mass[i],4),\"; omega =\",round(max_omega[i],4),\n",
    "      \"; overshoot =\",round(max_overshoot[i],4), \"; peak likelihood = \", round(maximum[i],4))\n",
    "\n",
    "for m,mass in enumerate(mass_range):\n",
    "    j = m\n",
    "    ax[j].set_xlabel(r\" Overshooting $\\alpha$\")\n",
    "    ax[j].set_ylabel(r\" Relative Likelihood[$log(M) = $\"+str(round(mass_range[m],4))+\"]\")\n",
    "    ax[j].tick_params(which= \"both\", direction=\"in\")\n",
    "    ax[j].tick_params(which='both', width=1.0)\n",
    "    ax[j].tick_params(which='major', length=6)\n",
    "    ax[j].tick_params(which='minor', length=2.5)\n",
    "\n",
    "    for w,omega in enumerate(omega_range):\n",
    "        x = [el.overshoot for el in model[i] if el.omega == omega and el.mass == mass]\n",
    "        y = [el.likelihood for el in model[i] if el.omega == omega and el.mass == mass]\n",
    "        try:\n",
    "            ax[j].plot(x,y, \".-\", c=cmap(w))\n",
    "        except:\n",
    "            print('error', j)\n",
    "    bar = plt.colorbar(dummie_cax, ticks=c,ax=ax[j])\n",
    "    bar.set_label(r\"$\\omega/\\omega_{crit}$\")\n",
    "    counter += 1\n",
    "\n",
    "#        ax[o].semilogx(x,y, \".-\", c=cmap(w))\n",
    "#        xticks = np.arange(10,100,10)\n",
    "#        ticklabels = ['10',' ','50',' ','100']\n",
    "#        ticklabels = [str(jj) for jj in xticks]\n",
    "#       ax[o].set_xticks(xticks,ticklabels)\n",
    "#        ax[o].get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#        ax[o].get_xaxis().set_minor_formatter(matplotlib.ticker.NullFormatter())       \n",
    "#        ax[o].get_xaxis().get_major_formatter().set_useOffset(False)\n",
    "#plt.savefig(\"overshoot_diff_masses_XSU.png\", dpi= 1200, bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "#del integrate_UL, find_sigmas\n",
    "try:\n",
    "    del sys.modules[\"integrate_UL\"]\n",
    "    import integrate_UL\n",
    "    from integrate_UL import construct_likelihood_2D\n",
    "    from integrate_UL import find_x_for_y\n",
    "    from integrate_UL import find_sigmas\n",
    "    from integrate_UL import get_array\n",
    "except:\n",
    "    import integrate_UL\n",
    "    from integrate_UL import construct_likelihood_2D\n",
    "    from integrate_UL import find_x_for_y\n",
    "    from integrate_UL import find_sigmas\n",
    "    from integrate_UL import get_array\n",
    "    \n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n",
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: invalid value encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n",
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: invalid value encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)]]\n",
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n",
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: invalid value encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n",
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: invalid value encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n",
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/vol/hal/halraid/luca/models/ULYSSES/tracks/stats_ulysses/integrate_UL.py:50: RuntimeWarning: invalid value encountered in true_divide\n",
      "  interps = [interp1d(y/maximum, x, bounds_error=False) for y, x in zip(ygroups, xgroups)]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)]]\n",
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)], [array(0.364366), array(0.23733087), array(0.08308783)]]\n",
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)], [array(0.364366), array(0.23733087), array(0.08308783)], [array(0.37418924), array(0.23446755), array(0.06575386)]]\n",
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)], [array(0.364366), array(0.23733087), array(0.08308783)], [array(0.37418924), array(0.23446755), array(0.06575386)], [array(0.38335353), array(0.23524236), array(0.07202846)]]\n",
      "contours for overshooting = 5.0 . Result: [[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)], [array(0.364366), array(0.23733087), array(0.08308783)], [array(0.37418924), array(0.23446755), array(0.06575386)], [array(0.38335353), array(0.23524236), array(0.07202846)], [array(0.39348828), array(0.24784218), array(0.06934397)]]\n",
      " 2.0154560844103497 minutes for execution ---\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "start_time = time.time()\n",
    "i=0\n",
    "\n",
    "#contours = find_sigmas(model[i],maximum[i],mass_range,'mass',omega_range,'omega',max_overshoot[i],overshoot_range,'overshoot','posterior')\n",
    "contours = find_sigmas(model[i],maximum_time_norm[i],mass_range,'mass',omega_range,'omega',max_overshoot[i],overshoot_range,'overshoot','posterior_time_norm')\n",
    "print( \" %s minutes for execution ---\" % str(float((time.time() - start_time))/60.0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[array(0.29898252), array(0.19509334), array(0.07278805)], [array(0.29930429), array(0.19601483), array(0.0753253)], [array(0.30165247), array(0.19662127), array(0.07496642)], [array(0.31348385), array(0.20370622), array(0.06479735)], [array(0.32672296), array(0.21244338), array(0.07054948)], [array(0.34552422), array(0.22834413), array(0.08282101)], [array(0.364366), array(0.23733087), array(0.08308783)], [array(0.37418924), array(0.23446755), array(0.06575386)], [array(0.38335353), array(0.23524236), array(0.07202846)], [array(0.39348828), array(0.24784218), array(0.06934397)]]\n",
      "width, height 3.3762280337622803 33.385978858165075\n",
      "10.0\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/users/luca/.local/lib/python3.6/site-packages/ipykernel_launcher.py:49: UserWarning: The following kwargs were not used by contour: 'linestyle'\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "latex was not able to process the following string:\nb' log(M$$/M$_{\\\\\\\\odot}$]'\n\nHere is the full report generated by latex:\nThis is pdfTeX, Version 3.14159265-2.6-1.40.18 (TeX Live 2017/Debian) (preloaded format=latex)\n restricted \\write18 enabled.\nentering extended mode\n(/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex\nLaTeX2e <2017-04-15>\nBabel <3.18> and hyphenation patterns for 82 language(s) loaded.\n(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2014/09/29 v1.4h Standard LaTeX document class\n(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))\n(/usr/share/texlive/texmf-dist/tex/latex/type1cm/type1cm.sty)\n(/usr/share/texmf/tex/latex/cm-super/type1ec.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1cmr.fd))\n(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/utf8.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ot1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/omsenc.dfu)))\n(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifpdf.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifvtex.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/ifxetex/ifxetex.sty)\n\nPackage geometry Warning: Over-specification in `h'-direction.\n    `width' (5058.9pt) is ignored.\n\n\nPackage geometry Warning: Over-specification in `v'-direction.\n    `height' (5058.9pt) is ignored.\n\n) (/usr/share/texlive/texmf-dist/tex/latex/base/textcomp.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.dfu)))\n(./c1a949271837fa340975d52f6271a1c2.aux)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1cmr.fd)\n*geometry* driver: auto-detecting\n*geometry* detected driver: dvips\n! Display math should end with $$.\n<to be read again> \n                   _\nl.19 {\\rmfamily  log(M$$/M$_\n                            {\\odot}$]}\nNo pages of output.\nTranscript written on c1a949271837fa340975d52f6271a1c2.log.\n\n\n",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mCalledProcessError\u001b[0m                        Traceback (most recent call last)",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36m_run_checked_subprocess\u001b[0;34m(self, command, tex)\u001b[0m\n\u001b[1;32m    276\u001b[0m                                              \u001b[0mcwd\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtexcache\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 277\u001b[0;31m                                              stderr=subprocess.STDOUT)\n\u001b[0m\u001b[1;32m    278\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mFileNotFoundError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mexc\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.6/subprocess.py\u001b[0m in \u001b[0;36mcheck_output\u001b[0;34m(timeout, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    355\u001b[0m     return run(*popenargs, stdout=PIPE, timeout=timeout, check=True,\n\u001b[0;32m--> 356\u001b[0;31m                **kwargs).stdout\n\u001b[0m\u001b[1;32m    357\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.6/subprocess.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(input, timeout, check, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    437\u001b[0m             raise CalledProcessError(retcode, process.args,\n\u001b[0;32m--> 438\u001b[0;31m                                      output=stdout, stderr=stderr)\n\u001b[0m\u001b[1;32m    439\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mCompletedProcess\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprocess\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mretcode\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstdout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstderr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mCalledProcessError\u001b[0m: Command '['latex', '-interaction=nonstopmode', '--halt-on-error', '/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex']' returned non-zero exit status 1.",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-26-11b759135ff5>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     55\u001b[0m     \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mimg\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mo\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m;\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     56\u001b[0m     \u001b[0mcounter\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 57\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtight_layout\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     58\u001b[0m \u001b[0;31m#plt.savefig(\"contours_XSU.png\", dpi= 1200, bbox_inches='tight' )\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     59\u001b[0m \u001b[0;31m#    plt.show()\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/cbook/deprecation.py\u001b[0m in \u001b[0;36mwrapper\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    449\u001b[0m                 \u001b[0;34m\"parameter will become keyword-only %(removal)s.\"\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    450\u001b[0m                 name=name, obj_type=f\"parameter of {func.__name__}()\")\n\u001b[0;32m--> 451\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    452\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    453\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mwrapper\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36mtight_layout\u001b[0;34m(pad, h_pad, w_pad, rect)\u001b[0m\n\u001b[1;32m   1504\u001b[0m         \u001b[0msubplots\u001b[0m \u001b[0marea\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mincluding\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0mwill\u001b[0m \u001b[0mfit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1505\u001b[0m     \"\"\"\n\u001b[0;32m-> 1506\u001b[0;31m     \u001b[0mgcf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtight_layout\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mpad\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mh_pad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mh_pad\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mw_pad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mw_pad\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrect\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mrect\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1507\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1508\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/cbook/deprecation.py\u001b[0m in \u001b[0;36mwrapper\u001b[0;34m(*inner_args, **inner_kwargs)\u001b[0m\n\u001b[1;32m    409\u001b[0m                          \u001b[0;32melse\u001b[0m \u001b[0mdeprecation_addendum\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    410\u001b[0m                 **kwargs)\n\u001b[0;32m--> 411\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minner_args\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0minner_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    412\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    413\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mwrapper\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/figure.py\u001b[0m in \u001b[0;36mtight_layout\u001b[0;34m(self, renderer, pad, h_pad, w_pad, rect)\u001b[0m\n\u001b[1;32m   2613\u001b[0m             kwargs = get_tight_layout_figure(\n\u001b[1;32m   2614\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0maxes\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msubplotspec_list\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2615\u001b[0;31m                 pad=pad, h_pad=h_pad, w_pad=w_pad, rect=rect)\n\u001b[0m\u001b[1;32m   2616\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mkwargs\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2617\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubplots_adjust\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/tight_layout.py\u001b[0m in \u001b[0;36mget_tight_layout_figure\u001b[0;34m(fig, axes_list, subplotspec_list, renderer, pad, h_pad, w_pad, rect)\u001b[0m\n\u001b[1;32m    306\u001b[0m                                      \u001b[0msubplot_list\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msubplot_list\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    307\u001b[0m                                      \u001b[0max_bbox_list\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0max_bbox_list\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 308\u001b[0;31m                                      pad=pad, h_pad=h_pad, w_pad=w_pad)\n\u001b[0m\u001b[1;32m    309\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    310\u001b[0m     \u001b[0;31m# kwargs can be none if tight_layout fails...\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/tight_layout.py\u001b[0m in \u001b[0;36mauto_adjust_subplotpars\u001b[0;34m(fig, renderer, nrows_ncols, num1num2_list, subplot_list, ax_bbox_list, pad, h_pad, w_pad, rect)\u001b[0m\n\u001b[1;32m     82\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_visible\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     83\u001b[0m                 \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 84\u001b[0;31m                     \u001b[0mbb\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_tightbbox\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfor_layout_only\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     85\u001b[0m                 \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     86\u001b[0m                     \u001b[0mbb\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_tightbbox\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36mget_tightbbox\u001b[0;34m(self, renderer, call_axes_locator, bbox_extra_artists, for_layout_only)\u001b[0m\n\u001b[1;32m   4152\u001b[0m                 \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4153\u001b[0m                     bb_xaxis = self.xaxis.get_tightbbox(\n\u001b[0;32m-> 4154\u001b[0;31m                         renderer, for_layout_only=for_layout_only)\n\u001b[0m\u001b[1;32m   4155\u001b[0m                 \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4156\u001b[0m                     \u001b[0;31m# in case downstream library has redefined axis:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/axis.py\u001b[0m in \u001b[0;36mget_tightbbox\u001b[0;34m(self, renderer, for_layout_only)\u001b[0m\n\u001b[1;32m   1127\u001b[0m         \u001b[0;31m# take care of label\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1128\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_visible\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1129\u001b[0;31m             \u001b[0mbb\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_window_extent\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1130\u001b[0m             \u001b[0;31m# for constrained/tight_layout, we want to ignore the label's\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1131\u001b[0m             \u001b[0;31m# width/height because the adjustments they make can't be improved.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/text.py\u001b[0m in \u001b[0;36mget_window_extent\u001b[0;34m(self, renderer, dpi)\u001b[0m\n\u001b[1;32m    900\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    901\u001b[0m         \u001b[0;32mwith\u001b[0m \u001b[0mcbook\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_setattr_cm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdpi\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdpi\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 902\u001b[0;31m             \u001b[0mbbox\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0minfo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdescent\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_layout\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_renderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    903\u001b[0m             \u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_unitless_position\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    904\u001b[0m             \u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_transform\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtransform\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/text.py\u001b[0m in \u001b[0;36m_get_layout\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    294\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mclean_line\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    295\u001b[0m                 w, h, d = renderer.get_text_width_height_descent(\n\u001b[0;32m--> 296\u001b[0;31m                     clean_line, self._fontproperties, ismath=ismath)\n\u001b[0m\u001b[1;32m    297\u001b[0m             \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    298\u001b[0m                 \u001b[0mw\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mh\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0md\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/backends/backend_agg.py\u001b[0m in \u001b[0;36mget_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    226\u001b[0m             \u001b[0mfontsize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mprop\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_size_in_points\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    227\u001b[0m             w, h, d = texmanager.get_text_width_height_descent(\n\u001b[0;32m--> 228\u001b[0;31m                 s, fontsize, renderer=self)\n\u001b[0m\u001b[1;32m    229\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mw\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mh\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0md\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    230\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36mget_text_width_height_descent\u001b[0;34m(self, tex, fontsize, renderer)\u001b[0m\n\u001b[1;32m    421\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    422\u001b[0m             \u001b[0;31m# use dviread.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 423\u001b[0;31m             \u001b[0mdvifile\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmake_dvi\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    424\u001b[0m             \u001b[0;32mwith\u001b[0m \u001b[0mdviread\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mDvi\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdvifile\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m72\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0mdpi_fraction\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mdvi\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    425\u001b[0m                 \u001b[0mpage\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdvi\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36mmake_dvi\u001b[0;34m(self, tex, fontsize)\u001b[0m\n\u001b[1;32m    309\u001b[0m                 self._run_checked_subprocess(\n\u001b[1;32m    310\u001b[0m                     [\"latex\", \"-interaction=nonstopmode\", \"--halt-on-error\",\n\u001b[0;32m--> 311\u001b[0;31m                      texfile], tex)\n\u001b[0m\u001b[1;32m    312\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mfname\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mglob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mglob\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbasefile\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'*'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    313\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mfname\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mendswith\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'dvi'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'tex'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36m_run_checked_subprocess\u001b[0;34m(self, command, tex)\u001b[0m\n\u001b[1;32m    288\u001b[0m                     \u001b[0mprog\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcommand\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    289\u001b[0m                     \u001b[0mtex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtex\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mencode\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'unicode_escape'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 290\u001b[0;31m                     exc=exc.output.decode('utf-8'))) from exc\n\u001b[0m\u001b[1;32m    291\u001b[0m         \u001b[0m_log\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdebug\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mreport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    292\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mreport\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: latex was not able to process the following string:\nb' log(M$$/M$_{\\\\\\\\odot}$]'\n\nHere is the full report generated by latex:\nThis is pdfTeX, Version 3.14159265-2.6-1.40.18 (TeX Live 2017/Debian) (preloaded format=latex)\n restricted \\write18 enabled.\nentering extended mode\n(/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex\nLaTeX2e <2017-04-15>\nBabel <3.18> and hyphenation patterns for 82 language(s) loaded.\n(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2014/09/29 v1.4h Standard LaTeX document class\n(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))\n(/usr/share/texlive/texmf-dist/tex/latex/type1cm/type1cm.sty)\n(/usr/share/texmf/tex/latex/cm-super/type1ec.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1cmr.fd))\n(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/utf8.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ot1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/omsenc.dfu)))\n(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifpdf.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifvtex.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/ifxetex/ifxetex.sty)\n\nPackage geometry Warning: Over-specification in `h'-direction.\n    `width' (5058.9pt) is ignored.\n\n\nPackage geometry Warning: Over-specification in `v'-direction.\n    `height' (5058.9pt) is ignored.\n\n) (/usr/share/texlive/texmf-dist/tex/latex/base/textcomp.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.dfu)))\n(./c1a949271837fa340975d52f6271a1c2.aux)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1cmr.fd)\n*geometry* driver: auto-detecting\n*geometry* detected driver: dvips\n! Display math should end with $$.\n<to be read again> \n                   _\nl.19 {\\rmfamily  log(M$$/M$_\n                            {\\odot}$]}\nNo pages of output.\nTranscript written on c1a949271837fa340975d52f6271a1c2.log.\n\n\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "latex was not able to process the following string:\nb' log(M$$/M$_{\\\\\\\\odot}$]'\n\nHere is the full report generated by latex:\nThis is pdfTeX, Version 3.14159265-2.6-1.40.18 (TeX Live 2017/Debian) (preloaded format=latex)\n restricted \\write18 enabled.\nentering extended mode\n(/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex\nLaTeX2e <2017-04-15>\nBabel <3.18> and hyphenation patterns for 82 language(s) loaded.\n(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2014/09/29 v1.4h Standard LaTeX document class\n(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))\n(/usr/share/texlive/texmf-dist/tex/latex/type1cm/type1cm.sty)\n(/usr/share/texmf/tex/latex/cm-super/type1ec.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1cmr.fd))\n(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/utf8.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ot1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/omsenc.dfu)))\n(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifpdf.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifvtex.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/ifxetex/ifxetex.sty)\n\nPackage geometry Warning: Over-specification in `h'-direction.\n    `width' (5058.9pt) is ignored.\n\n\nPackage geometry Warning: Over-specification in `v'-direction.\n    `height' (5058.9pt) is ignored.\n\n) (/usr/share/texlive/texmf-dist/tex/latex/base/textcomp.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.dfu)))\n(./c1a949271837fa340975d52f6271a1c2.aux)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1cmr.fd)\n*geometry* driver: auto-detecting\n*geometry* detected driver: dvips\n! Display math should end with $$.\n<to be read again> \n                   _\nl.19 {\\rmfamily  log(M$$/M$_\n                            {\\odot}$]}\nNo pages of output.\nTranscript written on c1a949271837fa340975d52f6271a1c2.log.\n\n\n",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mCalledProcessError\u001b[0m                        Traceback (most recent call last)",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36m_run_checked_subprocess\u001b[0;34m(self, command, tex)\u001b[0m\n\u001b[1;32m    276\u001b[0m                                              \u001b[0mcwd\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtexcache\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 277\u001b[0;31m                                              stderr=subprocess.STDOUT)\n\u001b[0m\u001b[1;32m    278\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mFileNotFoundError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mexc\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.6/subprocess.py\u001b[0m in \u001b[0;36mcheck_output\u001b[0;34m(timeout, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    355\u001b[0m     return run(*popenargs, stdout=PIPE, timeout=timeout, check=True,\n\u001b[0;32m--> 356\u001b[0;31m                **kwargs).stdout\n\u001b[0m\u001b[1;32m    357\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.6/subprocess.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(input, timeout, check, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    437\u001b[0m             raise CalledProcessError(retcode, process.args,\n\u001b[0;32m--> 438\u001b[0;31m                                      output=stdout, stderr=stderr)\n\u001b[0m\u001b[1;32m    439\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mCompletedProcess\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mprocess\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mretcode\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstdout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mstderr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mCalledProcessError\u001b[0m: Command '['latex', '-interaction=nonstopmode', '--halt-on-error', '/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex']' returned non-zero exit status 1.",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/IPython/core/formatters.py\u001b[0m in \u001b[0;36m__call__\u001b[0;34m(self, obj)\u001b[0m\n\u001b[1;32m    339\u001b[0m                 \u001b[0;32mpass\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    340\u001b[0m             \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 341\u001b[0;31m                 \u001b[0;32mreturn\u001b[0m \u001b[0mprinter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    342\u001b[0m             \u001b[0;31m# Finally look for special method names\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    343\u001b[0m             \u001b[0mmethod\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_real_method\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprint_method\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/IPython/core/pylabtools.py\u001b[0m in \u001b[0;36m<lambda>\u001b[0;34m(fig)\u001b[0m\n\u001b[1;32m    246\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    247\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0;34m'png'\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mformats\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 248\u001b[0;31m         \u001b[0mpng_formatter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfor_type\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mFigure\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mprint_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'png'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    249\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0;34m'retina'\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mformats\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0;34m'png2x'\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mformats\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    250\u001b[0m         \u001b[0mpng_formatter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfor_type\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mFigure\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mretina_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/IPython/core/pylabtools.py\u001b[0m in \u001b[0;36mprint_figure\u001b[0;34m(fig, fmt, bbox_inches, **kwargs)\u001b[0m\n\u001b[1;32m    130\u001b[0m         \u001b[0mFigureCanvasBase\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    131\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 132\u001b[0;31m     \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcanvas\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mprint_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbytes_io\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    133\u001b[0m     \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mbytes_io\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetvalue\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    134\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mfmt\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'svg'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/backend_bases.py\u001b[0m in \u001b[0;36mprint_figure\u001b[0;34m(self, filename, dpi, facecolor, edgecolor, orientation, format, bbox_inches, pad_inches, bbox_extra_artists, backend, **kwargs)\u001b[0m\n\u001b[1;32m   2191\u001b[0m                            else suppress())\n\u001b[1;32m   2192\u001b[0m                     \u001b[0;32mwith\u001b[0m \u001b[0mctx\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2193\u001b[0;31m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   2194\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2195\u001b[0m                     bbox_inches = self.figure.get_tightbbox(\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mdraw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     39\u001b[0m                 \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0martist\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     42\u001b[0m         \u001b[0;32mfinally\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     43\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0martist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_agg_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/figure.py\u001b[0m in \u001b[0;36mdraw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   1862\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpatch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1863\u001b[0m             mimage._draw_list_compositing_images(\n\u001b[0;32m-> 1864\u001b[0;31m                 renderer, self, artists, self.suppressComposite)\n\u001b[0m\u001b[1;32m   1865\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1866\u001b[0m             \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose_group\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'figure'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/image.py\u001b[0m in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mnot_composite\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mhas_images\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    130\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0ma\u001b[0m \u001b[0;32min\u001b[0m \u001b[0martists\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 131\u001b[0;31m             \u001b[0ma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    132\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    133\u001b[0m         \u001b[0;31m# Composite any adjacent images together\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mdraw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     39\u001b[0m                 \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0martist\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     42\u001b[0m         \u001b[0;32mfinally\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     43\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0martist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_agg_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/cbook/deprecation.py\u001b[0m in \u001b[0;36mwrapper\u001b[0;34m(*inner_args, **inner_kwargs)\u001b[0m\n\u001b[1;32m    409\u001b[0m                          \u001b[0;32melse\u001b[0m \u001b[0mdeprecation_addendum\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    410\u001b[0m                 **kwargs)\n\u001b[0;32m--> 411\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minner_args\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0minner_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    412\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    413\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mwrapper\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36mdraw\u001b[0;34m(self, renderer, inframe)\u001b[0m\n\u001b[1;32m   2745\u001b[0m             \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstop_rasterizing\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2746\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2747\u001b[0;31m         \u001b[0mmimage\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_draw_list_compositing_images\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0martists\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   2748\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2749\u001b[0m         \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose_group\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'axes'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/image.py\u001b[0m in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mnot_composite\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mhas_images\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    130\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0ma\u001b[0m \u001b[0;32min\u001b[0m \u001b[0martists\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 131\u001b[0;31m             \u001b[0ma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    132\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    133\u001b[0m         \u001b[0;31m# Composite any adjacent images together\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mdraw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     39\u001b[0m                 \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0martist\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     42\u001b[0m         \u001b[0;32mfinally\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     43\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0martist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_agg_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/axis.py\u001b[0m in \u001b[0;36mdraw\u001b[0;34m(self, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1176\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_update_label_position\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1177\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1178\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1179\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1180\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_update_offset_text_position\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mticklabelBoxes\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mticklabelBoxes2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mdraw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     39\u001b[0m                 \u001b[0mrenderer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstart_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mdraw\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0martist\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrenderer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     42\u001b[0m         \u001b[0;32mfinally\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     43\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0martist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_agg_filter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/text.py\u001b[0m in \u001b[0;36mdraw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    679\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    680\u001b[0m         \u001b[0;32mwith\u001b[0m \u001b[0m_wrap_text\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mtextobj\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 681\u001b[0;31m             \u001b[0mbbox\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0minfo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdescent\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtextobj\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_layout\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrenderer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    682\u001b[0m             \u001b[0mtrans\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtextobj\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_transform\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    683\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/text.py\u001b[0m in \u001b[0;36m_get_layout\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    294\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mclean_line\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    295\u001b[0m                 w, h, d = renderer.get_text_width_height_descent(\n\u001b[0;32m--> 296\u001b[0;31m                     clean_line, self._fontproperties, ismath=ismath)\n\u001b[0m\u001b[1;32m    297\u001b[0m             \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    298\u001b[0m                 \u001b[0mw\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mh\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0md\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/backends/backend_agg.py\u001b[0m in \u001b[0;36mget_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    226\u001b[0m             \u001b[0mfontsize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mprop\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_size_in_points\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    227\u001b[0m             w, h, d = texmanager.get_text_width_height_descent(\n\u001b[0;32m--> 228\u001b[0;31m                 s, fontsize, renderer=self)\n\u001b[0m\u001b[1;32m    229\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mw\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mh\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0md\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    230\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36mget_text_width_height_descent\u001b[0;34m(self, tex, fontsize, renderer)\u001b[0m\n\u001b[1;32m    421\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    422\u001b[0m             \u001b[0;31m# use dviread.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 423\u001b[0;31m             \u001b[0mdvifile\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmake_dvi\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    424\u001b[0m             \u001b[0;32mwith\u001b[0m \u001b[0mdviread\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mDvi\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdvifile\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m72\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0mdpi_fraction\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mdvi\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    425\u001b[0m                 \u001b[0mpage\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdvi\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36mmake_dvi\u001b[0;34m(self, tex, fontsize)\u001b[0m\n\u001b[1;32m    309\u001b[0m                 self._run_checked_subprocess(\n\u001b[1;32m    310\u001b[0m                     [\"latex\", \"-interaction=nonstopmode\", \"--halt-on-error\",\n\u001b[0;32m--> 311\u001b[0;31m                      texfile], tex)\n\u001b[0m\u001b[1;32m    312\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mfname\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mglob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mglob\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbasefile\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'*'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    313\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mfname\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mendswith\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'dvi'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'tex'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.local/lib/python3.6/site-packages/matplotlib/texmanager.py\u001b[0m in \u001b[0;36m_run_checked_subprocess\u001b[0;34m(self, command, tex)\u001b[0m\n\u001b[1;32m    288\u001b[0m                     \u001b[0mprog\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcommand\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    289\u001b[0m                     \u001b[0mtex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtex\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mencode\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'unicode_escape'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 290\u001b[0;31m                     exc=exc.output.decode('utf-8'))) from exc\n\u001b[0m\u001b[1;32m    291\u001b[0m         \u001b[0m_log\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdebug\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mreport\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    292\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mreport\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: latex was not able to process the following string:\nb' log(M$$/M$_{\\\\\\\\odot}$]'\n\nHere is the full report generated by latex:\nThis is pdfTeX, Version 3.14159265-2.6-1.40.18 (TeX Live 2017/Debian) (preloaded format=latex)\n restricted \\write18 enabled.\nentering extended mode\n(/users/luca/.cache/matplotlib/tex.cache/c1a949271837fa340975d52f6271a1c2.tex\nLaTeX2e <2017-04-15>\nBabel <3.18> and hyphenation patterns for 82 language(s) loaded.\n(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2014/09/29 v1.4h Standard LaTeX document class\n(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))\n(/usr/share/texlive/texmf-dist/tex/latex/type1cm/type1cm.sty)\n(/usr/share/texmf/tex/latex/cm-super/type1ec.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1cmr.fd))\n(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/utf8.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/t1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ot1enc.dfu)\n(/usr/share/texlive/texmf-dist/tex/latex/base/omsenc.dfu)))\n(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifpdf.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/oberdiek/ifvtex.sty)\n(/usr/share/texlive/texmf-dist/tex/generic/ifxetex/ifxetex.sty)\n\nPackage geometry Warning: Over-specification in `h'-direction.\n    `width' (5058.9pt) is ignored.\n\n\nPackage geometry Warning: Over-specification in `v'-direction.\n    `height' (5058.9pt) is ignored.\n\n) (/usr/share/texlive/texmf-dist/tex/latex/base/textcomp.sty\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.def\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1enc.dfu)))\n(./c1a949271837fa340975d52f6271a1c2.aux)\n(/usr/share/texlive/texmf-dist/tex/latex/base/ts1cmr.fd)\n*geometry* driver: auto-detecting\n*geometry* detected driver: dvips\n! Display math should end with $$.\n<to be read again> \n                   _\nl.19 {\\rmfamily  log(M$$/M$_\n                            {\\odot}$]}\nNo pages of output.\nTranscript written on c1a949271837fa340975d52f6271a1c2.log.\n\n\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1350.49x13354.4 with 20 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def levels_sigma(overshoot):\n",
    "    flag = []\n",
    "    flag.append(contours[overshoot][2])\n",
    "    flag.append(contours[overshoot][1])\n",
    "    flag.append(contours[overshoot][0])\n",
    "    flag.append(1)\n",
    "    return flag\n",
    "\n",
    "\n",
    "#CONTOURS FOR SINGLE STARs\n",
    "print(contours)\n",
    "i=0\n",
    "\n",
    "width =244*1;\n",
    "fig, ax = plt.subplots(len(overshoot_range),1, figsize=set_size(width, subplots=(len(overshoot_range), 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "\n",
    "for x in range(len(overshoot_range)):\n",
    "    ax[x].set_xlabel(r\" log(M$$/M$_{\\odot}$]\")\n",
    "    ax[x].set_ylabel(r\" $\\omega/\\omega_{crit}$\")\n",
    "    ax[x].set_title(r\" Overshooting=\"+str(round(overshoot_range[x]*0.335,4)))\n",
    "    ax[x].tick_params(which= \"both\", direction=\"in\")\n",
    "    ax[x].tick_params(which='both', width=1.0)\n",
    "    ax[x].tick_params(which='major', length=6)\n",
    "    ax[x].tick_params(which='minor', length=2.5)\n",
    "    ax[x].xaxis.set_minor_locator(AutoMinorLocator())\n",
    "    ax[x].yaxis.set_minor_locator(AutoMinorLocator())\n",
    "\n",
    "counter = 0\n",
    "for o,overshoot in enumerate(overshoot_range):\n",
    "    foo = np.array([el for el in model[i] if round(el.overshoot,4) == overshoot])\n",
    "#    bar = construct_likelihood_2D(foo,omega_range,'omega',\"posterior\")/maximum[i]\n",
    "    bar = construct_likelihood_2D(foo,omega_range,'omega',\"posterior_time_norm\")/maximum_time_norm[i]\n",
    "    img=ax[o].contourf(\n",
    "        np.array(mass_range),np.array(omega_range),\n",
    "        np.array(bar), \n",
    "        vmin=0, vmax=1, cmap=\"RdBu\",levels=np.linspace(levels_sigma(o)[0], 1.0, 11))\n",
    "    img2=ax[o].contour(\n",
    "        np.array(mass_range),np.array(omega_range),\n",
    "        np.array(bar), \n",
    "        vmin=0, vmax=1, levels = levels_sigma(o),linestyle = ('dotted','solid','solid'),colors = 'black')\n",
    "#    img=ax[overshoot].contourf(\n",
    "#        np.array(my_mass[overshoot]),np.array(HR_initial_omega[overshoot]),np.array(likelihood[overshoot]/maximum), \n",
    "#        vmin=0, vmax=1, cmap=\"RdBu\",levels = levels_sigma(overshoot))\n",
    "#    ax[overshoot].errorbar(10**maximum_likelihood[2], maximum_likelihood[1],\n",
    "#     xerr = asymmetric_mass_error, yerr = asymmetric_omega_error , marker='o', color=\"black\")\n",
    "    fig.colorbar(img,ax=ax[o]);\n",
    "    counter += 1\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"contours_XSU.png\", dpi= 1200, bbox_inches='tight' )\n",
    "#    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "width, height 3.3762280337622803 3.3385978858165077\n",
      "1.0\n",
      "[array(0.0753253), array(0.19601483), array(0.29930429), 1]\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#overshoot = 1.0\n",
    "#o = list(overshoot_range).index(overshoot)\n",
    "#-\n",
    "o = 1\n",
    "overshoot = overshoot_range[o]\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(1,1, figsize=set_size(width, subplots=(1, 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "ax.xaxis.set_minor_locator(AutoMinorLocator())\n",
    "ax.yaxis.set_minor_locator(AutoMinorLocator())\n",
    "\n",
    "ax.set_xlabel(r\" M/M$_{\\odot}$\")\n",
    "ax.set_ylabel(r\" $\\omega/\\omega_{crit}$\")\n",
    "ax.set_title(r\" $\\alpha_{\\rm ov}$=\"+str(round(overshoot_range[o]*0.335,4)))\n",
    "ax.tick_params(which= \"both\", direction=\"in\")\n",
    "ax.tick_params(which='both', width=1.0)\n",
    "ax.tick_params(which='major', length=6)\n",
    "ax.tick_params(which='minor', length=2.5)\n",
    "ax.xaxis.set_minor_locator(AutoMinorLocator())\n",
    "ax.yaxis.set_minor_locator(AutoMinorLocator())\n",
    "\n",
    "#ax.plot(np.array(mass_range),np.log10(likelihood_combined))\n",
    "#ax.plot(np.array(mass_range),12+np.log10(salpeter1955(10**mass_range)),c=\"red\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "foo = np.array([el for el in model[i] if round(el.overshoot,4) == overshoot])\n",
    "#bar = construct_likelihood_2D(foo,omega_range,'omega',\"posterior\")/maximum[i]\n",
    "bar = construct_likelihood_2D(foo,omega_range,'omega',\"posterior_time_norm\")\n",
    "max_bar = np.max(bar)\n",
    "print(levels_sigma(o))\n",
    "img=ax.contourf(10**np.array(mass_range),np.array(omega_range),np.array(bar/max_bar),vmin=0, vmax=1, cmap=\"RdBu\",levels=np.linspace(levels_sigma(o)[0]*maximum_time_norm[i]/max_bar, 1.0, 11))\n",
    "img2=ax.contour(10**np.array(mass_range),np.array(omega_range),np.array(bar/max_bar), \n",
    "        vmin=0, vmax=1,  levels = np.array(levels_sigma(o))*maximum_time_norm[i]/max_bar,linewidths=0.4,colors = 'black')\n",
    "fig.colorbar(img,ax=ax);\n",
    "plt.tight_layout()\n",
    "plt.xlim([10,100])\n",
    "#plt.ylim([0,0.4])\n",
    "plt.savefig(\"contours_UL.png\", dpi= 1200, bbox_inches='tight' )\n",
    "\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nr: 0 star 1 initial mass = 42.1697 ; omega = 0.2 ; overshoot = 1.0 ; peak likelihood =  15.15153103476094\n",
      "Nr: 0 star 1 initial mass = 42.1697 ; omega = 0.2 ; overshoot = 1.0 ; peak likelihood =  28000.31607547483\n"
     ]
    }
   ],
   "source": [
    "for i, star in enumerate(obs_subset):\n",
    "    maximum[i] = np.max([el.posterior for el in model[i] if el.overshoot == overshoot_range[1]])\n",
    "    maximum_time_norm[i] = np.max([el.posterior_time_norm for el in model[i] if el.overshoot == overshoot_range[1]])\n",
    "\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    for el in model[i]:\n",
    "        if el.posterior == maximum[i]: \n",
    "            max_mass[i] = el.mass\n",
    "#        max_mass_list = m\n",
    "            max_omega[i] = el.omega\n",
    "#        max_omega_list = w\n",
    "            max_overshoot[i] = el.overshoot\n",
    "#        max_overshoot_list = o\n",
    "\n",
    "        if el.posterior_time_norm == maximum_time_norm[i]: \n",
    "            max_mass_time_norm[i] = el.mass\n",
    "#        max_mass_list = m\n",
    "            max_omega_time_norm[i] = el.omega\n",
    "#        max_omega_list = w\n",
    "            max_overshoot_time_norm[i] = el.overshoot\n",
    "#        max_overshoot_list = o\n",
    "\n",
    "maximum_likelihood = [max_overshoot,max_omega,max_mass]\n",
    "maximum_likelihood_time_norm = [max_overshoot_time_norm,max_omega_time_norm,max_mass_time_norm]\n",
    "#maximum_likelihood_list = [max_overshoot_list,max_omega_list,max_mass_list]\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    print('Nr:',i,\"star\",star[-1],\"initial mass =\",round(10**max_mass[i],4),\"; omega =\",round(max_omega[i],4),\n",
    "          \"; overshoot =\",round(max_overshoot[i],4), \"; peak likelihood = \", maximum[i])\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "    print('Nr:',i,\"star\",star[-1],\"initial mass =\",round(10**max_mass_time_norm[i],4),\"; omega =\",round(max_omega_time_norm[i],4),\n",
    "          \"; overshoot =\",round(max_overshoot_time_norm[i],4), \"; peak likelihood = \", maximum_time_norm[i])\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "c = omega_range\n",
    "cmap = mpl.cm.get_cmap('jet', len(c))\n",
    "dummie_cax = plt.scatter(c, c, c=c, cmap=cmap);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# HR DIAGRAM + DATA \n",
    "width =244*1;\n",
    "fig, ax = plt.subplots(figsize=set_size(width,subplots=(1, 1)))\n",
    "\n",
    "\n",
    "bar = plt.colorbar(dummie_cax, ticks=c)\n",
    "bar.set_label(r\"$\\omega/\\omega_{crit}$\")\n",
    "\n",
    "for o,overshoot in enumerate(overshoot_range):\n",
    "\n",
    "    models_fixed_over = [el for el in modelHR if el.overshoot == overshoot_range[o] and el.omega < 0.7]\n",
    "\n",
    "    #for el in model:\n",
    "    for el in models_fixed_over:\n",
    "            ax.plot(10**el.HR_Teff,el.HR_L,c=cmap(el.omega/np.max(omega_range)),zorder = 0)\n",
    "\n",
    "    for i,star in enumerate(obs_subset):\n",
    "    #for i in range(len(n_obs)):  \n",
    "        ax.errorbar(10**np.log10(star[0]), star[1],  0.1, 1000 , marker='o', color=\"black\")\n",
    "        ax.set_xlabel(r\" log(T$_{eff}$/K)\")\n",
    "        ax.set_xlim([2000,80000])\n",
    "        #ax.set_ylabel(r\" log (L/L$_{\\odot})\\quad  \\alpha_{OV}=$\"+str(\"{:5.4f}\".format(overshoot_range[factor]*0.335)))\n",
    "        ax.set_ylabel(r\" log (L/L$_{\\odot}$)\")\n",
    "    ax.invert_xaxis()\n",
    "#    plt.savefig(\"HR_overshoot_\"+str(overshoot)+\".png\", dpi= 1200, bbox_inches='tight' )\n",
    "\n",
    "\n",
    "#plt.savefig(\"HR_overshoot_full.png\", dpi= 1200, bbox_inches='tight' )\n",
    "\n",
    "#ax.legend(loc=\"best\")\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "overshoot = 1.0\n",
    "o = list(overshoot_range).index(overshoot)\n",
    "\n",
    "width =244*1;\n",
    "fig, ax = plt.subplots(figsize=set_size(width,subplots=(1, 1)))\n",
    "\n",
    "\n",
    "bar = plt.colorbar(dummie_cax, ticks=c)\n",
    "bar.set_label(r\"$\\omega/\\omega_{crit}$\")\n",
    "\n",
    "models_fixed_over = [el for el in modelHR if el.overshoot == overshoot_range[o] and el.omega < 0.7 and el.omega > 0.1]\n",
    "\n",
    "#for el in model:\n",
    "for el in models_fixed_over:\n",
    "        ax.plot(10**el.HR_Teff,el.HR_L,c=cmap(el.omega/np.max(omega_range)),zorder = 0)\n",
    "\n",
    "\n",
    "for i,star in enumerate(obs_subset):\n",
    "#for i in range(len(n_obs)):  \n",
    "    ax.errorbar(10**np.log10(star[0]), star[1],  0.1, 1000 , marker='o', color=\"black\")\n",
    "    ax.set_xlabel(r\" log(T$_{eff}$/K)\")\n",
    "    ax.set_xlim([2000,80000])\n",
    "    #ax.set_ylabel(r\" log (L/L$_{\\odot})\\quad  \\alpha_{OV}=$\"+str(\"{:5.4f}\".format(overshoot_range[factor]*0.335)))\n",
    "    ax.set_ylabel(r\" log (L/L$_{\\odot}$)\")\n",
    "ax.errorbar(10**np.log10(obs_subset[0][0]), obs_subset[0][1],  0.1, 1000 , marker='*', color=\"red\")\n",
    "ax.invert_xaxis()\n",
    "#    plt.savefig(\"HR_overshoot_\"+str(overshoot)+\".png\", dpi= 1200, bbox_inches='tight' )\n",
    "\n",
    "\n",
    "#plt.savefig(\"HR_teststar_XSU.png\", dpi= 1200, bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#COMBINE/PRODUCT of posteriors over MASS\n",
    "\n",
    "def collapse_over_mass(model,mass_range,omega_range,overshoot_range,i):\n",
    "    likelihood_collapsed = []  \n",
    "    for m,mass in enumerate(mass_range):\n",
    "        dumb3 = []\n",
    "        for w,omega in enumerate(omega_range):\n",
    "            dumb=0\n",
    "            dumb = [el.posterior for el in model if el.omega == omega and el.mass == mass]\n",
    "            dumb3.append(sum(dumb))\n",
    "        \n",
    "        likelihood_collapsed.append(sum(dumb3))                \n",
    "    return likelihood_collapsed\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "likelihood_mass = np.zeros((len(n_obs),len(mass_range)))\n",
    "\n",
    "#for i in n_obs:\n",
    "for i,star in enumerate(obs_subset):\n",
    "    likelihood_mass[i] = collapse_over_mass(model[i],mass_range,omega_range,overshoot_range,i)\n",
    "\n",
    "likelihood_mass = np.array(likelihood_mass)\n",
    "\n",
    "\n",
    "\n",
    "#--------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "width =244*1;\n",
    "fig, ax = plt.subplots(1,1, figsize=set_size(width, subplots=(1, 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "for i,star in enumerate(obs_subset):          \n",
    "    ax.plot(np.array(mass_range),likelihood_mass[i])\n",
    "ax.set_xlabel(r\" Initial Mass $(M/M_{\\odot})$\")\n",
    "ax.set_ylabel(r\" Each Posterior\")\n",
    "ax.tick_params(which= \"both\", direction=\"in\")\n",
    "ax.tick_params(which='both', width=1.0)\n",
    "ax.tick_params(which='major', length=6)\n",
    "ax.tick_params(which='minor', length=2.5)\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(1,1, figsize=set_size(width, subplots=(1, 1)))\n",
    "\n",
    "majorLocator   = MultipleLocator(10)\n",
    "majorLocator_x   = MultipleLocator(4)\n",
    "minorLocator_x = MultipleLocator(1)\n",
    "majorLocator_x2 = MultipleLocator(25)\n",
    "minorLocator_x2 = MultipleLocator(5)\n",
    "minorLocator_y3 = MultipleLocator(0.05)\n",
    "minorLocator_y =  MultipleLocator(0.002)\n",
    "\n",
    "\n",
    "likelihood_combined = []\n",
    "for m, mass in enumerate(mass_range):\n",
    "    flag = 0\n",
    "    for i,star in enumerate(obs_subset):\n",
    "        flag += likelihood_mass[i][m]\n",
    "    likelihood_combined.append(flag)\n",
    "likelihood_combined = np.array(likelihood_combined)\n",
    "    \n",
    "    \n",
    "ax.set_xlabel(r\" log Initial Mass\")\n",
    "ax.set_ylabel(r\" log Sum Posterior\")\n",
    "ax.tick_params(which= \"both\", direction=\"in\")\n",
    "ax.tick_params(which='both', width=1.0)\n",
    "ax.tick_params(which='major', length=6)\n",
    "ax.tick_params(which='minor', length=2.5)\n",
    "ax.plot(np.array(mass_range),np.log10(likelihood_combined))\n",
    "ax.plot(np.array(mass_range),12+np.log10(salpeter1955(10**mass_range)),c=\"red\")\n",
    "\n",
    "#--------------------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "\n",
    "likelihood_over = np.zeros((len(n_obs),len(overshoot_range)))\n",
    "likelihood_over_posterior = np.zeros((len(n_obs),len(overshoot_range)))\n",
    "\n",
    "#for i in n_obs:\n",
    "for i,star in enumerate(obs_subset):\n",
    "    likelihood_over[i] = collapse_over_overshoot_posterior(model[i],mass_range,omega_range,overshoot_range,i,'posterior')\n",
    "    likelihood_over_posterior[i] = collapse_over_overshoot_posterior(model[i],mass_range,omega_range,overshoot_range,i,'posterior_time_norm')    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#PLOT all posteriors for stars\n",
    "\n",
    "make_plot(np.array(overshoot_range)*0.335,likelihood_over_posterior,name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\", number_plots = len(obs_subset))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#-------------------------\n",
    "likelihood_combined = []\n",
    "for o, overshoot in enumerate(overshoot_range):\n",
    "    flag = 1\n",
    "    for i,star in enumerate(obs_subset):\n",
    "        flag=flag*likelihood_over_posterior[i][o]\n",
    "#       if flag == 0: break\n",
    "    likelihood_combined.append(flag)\n",
    "\n",
    "make_plot(np.array(overshoot_range)*0.335,np.array(likelihood_combined)/np.max(likelihood_combined),name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\")\n",
    "    \n",
    "#plt.savefig(\"overshoot_vs_posterior_XSU_COMBINED_post.png\", dpi= 1200, bbox_inches='tight' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "massive = [0.83784816, 0.89904044, 0.92741596, 1.        , 0.99032955,\n",
    "       0.86591049, 0.921562  , 0.70047486, 0.4182263 , 0.54704231]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "massive2 = [8.32394411e-10, 3.39971048e-06, 4.04015619e-03, 5.48505994e-01,\n",
    "       1.00000000e+00, 2.24290704e-02, 9.64838086e-04, 1.05165471e-12,\n",
    "       3.85051694e-21, 4.58139207e-29]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "massive3 = [1.64263855e-08, 1.00000000e+00, 4.49574463e-02, 3.02098341e-02,\n",
    "       3.40633621e-02, 3.02859865e-02, 2.24322227e-02, 1.46671496e-09,\n",
    "       4.21313444e-16, 1.18658159e-25]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "massive4 = [1.00000000e+000, 6.33160361e-217, 0.00000000e+000, 0.00000000e+000,\n",
    "       0.00000000e+000, 0.00000000e+000, 0.00000000e+000, 0.00000000e+000,\n",
    "       0.00000000e+000, 0.00000000e+000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#COMBINE/PRODUCT of posteriors over OVERSHOOT\n",
    "def collapse_over_overshoot_combined(model,mass_range,omega_range,overshoot_range):\n",
    "    likelihood_collapsed = []  \n",
    "    for o,overshoot in enumerate(overshoot_range):\n",
    "        dumb3 = []\n",
    "        for m,mass in enumerate(mass_range):  \n",
    "            #array of omegas\n",
    "            dumb = np.array([el.posterior_combined for el in model if el.mass == mass and el.overshoot == overshoot])\n",
    "            if any(a == 0 for a in dumb): print('su')\n",
    "            dumb3.append(sum(dumb))\n",
    "\n",
    "        likelihood_collapsed.append(sum(dumb3))\n",
    "        print(likelihood_collapsed[-1])\n",
    "    return np.array(likelihood_collapsed)\n",
    "\n",
    "likelihood_over = collapse_over_overshoot_combined(model,mass_range,omega_range,overshoot_range)\n",
    "\n",
    "make_plot(np.array(overshoot_range)*0.335,np.log10(likelihood_over),name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#BOOTSTRAP\n",
    "#MLT\n",
    "#take IACOB\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#BOOOTSTRAP\n",
    "\n",
    "#obs_subset = original_obs_subset.copy()\n",
    "bootstrap = []\n",
    "max_bootstrap = []\n",
    "n_boot = 100000\n",
    "\n",
    "while n_boot>0:\n",
    "    n_boot -= 1\n",
    "    \n",
    "    boot_subset = random.choices(obs_subset, k=int(len(obs_subset)/2))\n",
    "    \n",
    "\n",
    "#    likelihood_over = np.zeros((len(boot_subset),len(overshoot_range)))\n",
    "    likelihood_over_boot = np.zeros((len(boot_subset),len(overshoot_range)))\n",
    "\n",
    "\n",
    "    #for i in n_obs:\n",
    "    for i,star in enumerate(boot_subset):\n",
    "        j = obs_subset.index(star)\n",
    "#        likelihood_over[i] = collapse_over_overshoot_posterior(model[j],mass_range,omega_range,overshoot_range,i,'posterior')\n",
    "#       likelihood_over_posterior[i] = collapse_over_overshoot_posterior(model[j],mass_range,omega_range,overshoot_range,i,'posterior_time_norm')    \n",
    "        likelihood_over_boot[i] = likelihood_over_posterior[j]\n",
    "\n",
    "        \n",
    "    likelihood_combined = []\n",
    "    for o, overshoot in enumerate(overshoot_range):\n",
    "        flag = 1\n",
    "        for i,star in enumerate(boot_subset):\n",
    "            flag=flag*likelihood_over_boot[i][o]\n",
    "    #       if flag == 0: break\n",
    "        likelihood_combined.append(flag)\n",
    "    maximum_boot = np.max(likelihood_combined)\n",
    "    bootstrap.append(likelihood_combined/maximum_boot)\n",
    "    top_likelihood = overshoot_range[likelihood_combined.index(maximum_boot)]*0.335\n",
    "    max_bootstrap.append(top_likelihood)\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = np.hstack(max_bootstrap)\n",
    "bins = len(list(set(a)))\n",
    "_ = plt.hist(a, bins=bins)  # arguments are passed to np.histogram\n",
    "plt.xlim([overshoot_range[0]*0.335,overshoot_range[-1]*0.335])\n",
    "plt.xlabel(r\" Initial mass [M$_{\\odot}$]\")\n",
    "plt.ylabel(r\" number\")\n",
    "plt.title(\"VLTF sample\")\n",
    "#plt.savefig(\"LMC_sample_VLTF.png\", dpi= 1200, bbox_inches='tight' )\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "make_plot(np.array(overshoot_range)*0.335,np.array(bootstrap),name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\", number_plots = len(bootstrap))\n",
    "\n",
    "#-------------------------\n",
    "\n",
    "#for likelihood_combined in bootstrap:\n",
    "#    bootstrap_combined = np.array(bootstrap_combined)*np.array(likelihood_combined)\n",
    "#    ax.plot(np.array(overshoot_range)*0.335,np.array(likelihood_combined)/np.max(likelihood_combined))\n",
    "#    make_plot(np.array(overshoot_range)*0.335,np.array(likelihood_combined)/np.max(likelihood_combined),name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\")\n",
    "#ax.legend()\n",
    "#plt.show()\n",
    "\n",
    "\n",
    "#make_plot(np.array(overshoot_range)*0.335,np.array(bootstrap_combined)/np.max(bootstrap_combined),name_x = r\" Overshooting $\\alpha$\", name_y = r\" Product Posterior\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

